SN2019yvq Does Not Conform to SN Ia Explosion Models

We present new photometric and spectroscopic observations of SN 2019yvq, a Type Ia supernova (SN Ia) exhibiting several peculiar properties including an excess of UV/optical flux within days of explosion, a high SiII velocity, and a low peak luminosity. Photometry near the time of first light places new constraints on the rapid rise of the UV/optical flux excess. A near-infrared spectrum at $+173$ days after maximum light places strict limits on the presence of H or He emission, effectively excluding the presence of a nearby non-degenerate star at the time of explosion. New optical spectra, acquired at +128 and +150 days after maximum light, confirm the presence of CaII$\lambda 7300~$\r{A} and persistent CaII NIR triplet emission as SN 2019yvq transitions into the nebular phase. The lack of [OI]$\lambda 6300~$\r{A} emission disfavors the violent merger of two C/O white dwarfs (WDs) but the merger of a C/O WD with a He WD cannot be excluded. We compare our findings with several models in the literature postulated to explain the early flux excess including double-detonation explosions, $^{56}$Ni mixing into the outer ejecta during ignition, and interaction with H- and He-deficient circumstellar material. Each model may be able to explain both the early flux excess and the nebular [CaII] emission, but none of the models can reconcile the high photospheric velocities with the low peak luminosity without introducing new discrepancies.

==> anc/GMOS1.spec <==
# OBJECT = SN2019yvq
# EXPTIME = 3600.000000
# MJD-OBS = 58991.382366
# AIRMASS = 1.595500
# rmag = 19.03
# rmag_err = 0.04
# INSTRUMENT = GMOS
# TELESCOPE = Gemini-North
# wl fl err
# [A] [erg/s/cm2/A]
4550.000000 -1.236762e-16 8.307153e-16
4555.000000 5.596970e-17 3.091295e-17
4560.000000 7.895193e-17 1.319393e-16
4565.000000 2.676647e-17 1.488744e-16
4570.000000 7.604692e-17 5.133426e-17
4575.000000 6.025791e-17 6.032482e-17
4580.000000 1.286503e-16 6.473561e-17
4585.000000 8.968041e-17 6.221805e-17
4590.000000 1.478450e-16 3.354673e-17
4595.000000 1.041904e-16 7.147789e-17
4600.000000 1.189216e-16 1.976333e-17
4605.000000 1.070114e-16 5.251817e-17
4610.000000 1.829257e-16 5.223677e-17
4615.000000 1.630441e-16 2.991043e-17
4620.000000 1.892614e-16 5.060685e-17
4625.000000 1.907810e-16 2.999524e-17
4630.000000 1.664329e-16 2.298322e-17
4635.000000 1.483650e-16 3.290056e-17
4640.000000 1.938074e-16 3.273605e-17
4645.000000 2.076380e-16 3.081054e-17
4650.000000 2.102455e-16 2.796082e-17
4655.000000 2.249183e-16 3.454558e-17
4660.000000 2.252939e-16 3.454001e-17
4665.000000 2.085172e-16 4.313482e-17
4670.000000 1.978648e-16 5.581986e-17
4675.000000 2.439879e-16 4.138480e-17
4680.000000 2.226234e-16 2.420347e-17
4685.000000 2.322792e-16 5.429829e-18
4690.000000 2.451709e-16 1.853524e-17
4695.000000 2.348051e-16 4.392215e-17
4700.000000 2.452335e-16 4.983803e-17
4705.000000 2.334352e-16 3.274379e-17
4710.000000 2.266083e-16 4.181228e-17
4715.000000 2.160230e-16 2.269533e-17
4720.000000 2.016392e-16 3.667882e-17
4725.000000 2.065037e-16 2.491939e-17
4730.000000 1.955885e-16 3.183571e-17
4735.000000 2.035678e-16 3.152707e-17
4740.000000 2.098276e-16 2.750618e-17
4745.000000 1.950065e-16 3.359687e-17
4750.000000 1.956365e-16 3.441034e-17
4755.000000 1.901874e-16 3.156459e-17
4760.000000 1.739174e-16 3.461216e-17
4765.000000 1.648176e-16 3.051038e-17
4770.000000 1.430049e-16 3.865364e-17
4775.000000 1.610696e-16 2.764064e-17
4780.000000 1.395763e-16 2.115826e-17
4785.000000 1.559622e-16 3.406168e-17
4790.000000 1.602885e-16 3.336250e-17
4795.000000 1.395178e-16 2.673530e-17
4800.000000 1.284205e-16 1.096163e-17
4805.000000 1.333157e-16 5.615882e-18
4810.000000 1.296358e-16 2.255198e-17
4815.000000 1.230969e-16 7.158994e-18
4820.000000 8.577652e-17 1.544091e-17
4825.000000 1.020755e-16 1.815259e-17
4830.000000 8.991795e-17 2.010366e-17
4835.000000 9.344135e-17 1.813682e-17
4840.000000 7.582356e-17 2.033163e-17
4845.000000 8.841644e-17 1.188368e-17
4850.000000 8.533432e-17 1.039259e-17
4855.000000 9.466634e-17 9.991254e-19
4860.000000 9.182004e-17 2.684806e-17
4865.000000 8.471103e-17 1.953403e-17
4870.000000 9.348130e-17 1.170705e-17
4875.000000 9.480699e-17 1.644599e-17
4880.000000 1.142633e-16 7.158994e-18
4885.000000 9.548175e-17 1.739511e-17
4890.000000 9.550151e-17 1.250704e-17
4895.000000 1.063018e-16 1.798747e-17
4900.000000 9.912829e-17 1.745393e-17
4905.000000 1.091842e-16 2.543326e-17
4910.000000 9.103192e-17 1.143066e-17
4915.000000 1.098674e-16 1.656067e-18
4920.000000 1.045015e-16 2.319929e-17
4925.000000 1.021137e-16 1.730601e-17
4930.000000 9.615534e-17 1.249002e-17
4935.000000 1.010479e-16 1.381785e-17
4940.000000 1.000225e-16 6.384699e-18
4945.000000 9.953762e-17 8.591292e-18
4950.000000 1.029984e-16 1.480733e-17
4955.000000 9.623148e-17 1.508898e-17
4960.000000 1.197354e-16 2.054061e-17
4965.000000 1.318331e-16 2.072442e-17
4970.000000 1.218301e-16 1.786861e-17
4975.000000 1.182015e-16 1.569606e-17
4980.000000 1.340322e-16 1.417818e-17
4985.000000 1.396281e-16 2.313239e-17
4990.000000 1.347130e-16 1.492610e-17
4995.000000 1.316122e-16 1.043261e-17
5000.000000 1.351074e-16 1.429031e-17
5005.000000 1.558313e-16 1.952067e-17
5010.000000 1.443077e-16 1.608121e-17
5015.000000 1.463621e-16 1.963792e-17
5020.000000 1.572033e-16 1.136688e-17
5025.000000 1.523054e-16 1.606243e-17
5030.000000 1.577953e-16 1.195777e-17
5035.000000 1.476544e-16 1.727635e-17
5040.000000 1.659460e-16 1.008095e-17
5045.000000 1.509807e-16 1.455314e-17
5050.000000 1.415037e-16 1.290662e-17
5055.000000 1.403504e-16 1.563887e-17
5060.000000 1.311964e-16 1.300630e-17
5065.000000 1.180575e-16 1.745370e-17
5070.000000 1.148009e-16 1.278683e-17
5075.000000 1.088159e-16 4.803121e-18
5080.000000 1.045239e-16 1.099104e-17
5085.000000 9.721904e-17 1.636614e-17
5090.000000 9.924788e-17 1.066093e-17
5095.000000 1.020181e-16 9.926888e-18
5100.000000 1.086216e-16 1.391094e-17
5105.000000 9.911975e-17 1.434307e-17
5110.000000 9.867414e-17 1.002867e-17
5115.000000 9.674908e-17 9.679823e-18
5120.000000 9.368891e-17 1.218366e-17
5125.000000 8.982782e-17 9.130422e-18
5130.000000 1.083622e-16 3.948716e-17
5135.000000 1.142636e-16 4.016618e-17
5140.000000 9.861917e-17 2.576339e-17
5145.000000 1.050623e-16 1.932114e-17
5150.000000 9.737002e-17 3.411150e-17
5155.000000 1.146649e-16 2.195180e-17
5160.000000 1.102933e-16 1.185137e-17
5165.000000 1.217180e-16 1.413399e-17
5170.000000 1.198558e-16 1.181707e-17
5175.000000 1.294039e-16 1.172363e-17
5180.000000 1.309476e-16 1.130010e-17
5185.000000 1.293039e-16 1.247344e-17
5190.000000 1.386517e-16 4.896530e-18
5195.000000 1.314818e-16 1.243897e-17
5200.000000 1.345585e-16 1.167996e-17
5205.000000 1.246357e-16 9.175693e-18
5210.000000 1.328493e-16 1.266468e-17
5215.000000 1.295068e-16 8.850046e-18
5220.000000 1.320290e-16 8.887457e-18
5225.000000 1.247562e-16 9.877231e-18
5230.000000 1.328549e-16 9.361428e-18
5235.000000 1.382213e-16 1.093683e-17
5240.000000 1.233344e-16 6.136397e-18
5245.000000 1.310965e-16 9.184996e-18
5250.000000 1.372291e-16 5.520687e-18
5255.000000 1.260176e-16 1.605684e-18
5260.000000 1.354975e-16 8.667038e-18
5265.000000 1.291236e-16 1.280258e-17
5270.000000 1.276145e-16 8.213899e-18
5275.000000 1.300593e-16 1.075487e-17
5280.000000 1.293031e-16 1.319120e-17
5285.000000 1.434455e-16 1.432406e-17
5290.000000 1.483993e-16 1.808236e-17
5295.000000 1.345139e-16 1.071862e-17
5300.000000 1.460986e-16 1.233004e-17
5305.000000 1.494243e-16 1.172047e-17
5310.000000 1.462519e-16 1.157722e-17
5315.000000 1.526764e-16 6.612429e-18
5320.000000 1.641500e-16 8.211504e-18
5325.000000 1.605313e-16 2.287737e-17
5330.000000 1.712149e-16 9.785651e-18
5335.000000 1.772316e-16 9.999913e-18
5340.000000 1.582336e-16 2.148796e-17
5345.000000 1.632274e-16 2.165645e-17
5350.000000 1.788923e-16 1.751983e-17
5355.000000 1.699296e-16 1.513950e-17
5360.000000 1.714020e-16 1.220125e-17
5365.000000 1.773847e-16 1.659200e-17
5370.000000 1.741222e-16 1.653471e-17
5375.000000 1.712294e-16 1.156691e-17
5380.000000 1.612375e-16 1.115292e-17
5385.000000 1.624746e-16 1.341293e-17
5390.000000 1.766797e-16 1.189782e-17
5395.000000 1.821805e-16 1.274537e-17
5400.000000 1.772203e-16 9.355622e-18
5405.000000 1.818503e-16 1.232945e-17
5410.000000 1.773510e-16 1.077873e-17
5415.000000 1.813296e-16 1.153232e-17
5420.000000 1.789693e-16 8.622639e-18
5425.000000 1.817776e-16 8.782697e-18
5430.000000 1.747751e-16 6.114101e-18
5435.000000 1.716354e-16 5.117088e-18
5440.000000 1.702057e-16 1.445309e-17
5445.000000 1.775377e-16 7.468453e-18
5450.000000 1.690979e-16 8.061385e-18
5455.000000 1.717077e-16 1.449018e-17
5460.000000 1.710579e-16 7.800282e-18
5465.000000 1.722808e-16 1.824384e-17
5470.000000 1.649245e-16 9.787399e-18
5475.000000 1.662228e-16 1.216509e-17
5480.000000 1.616280e-16 1.386079e-17
5485.000000 1.537029e-16 1.125243e-17
5490.000000 1.611971e-16 7.645164e-18
5495.000000 1.556633e-16 1.018193e-17
5500.000000 1.536236e-16 8.497336e-18
5505.000000 1.593869e-16 7.158994e-18
5510.000000 1.518148e-16 3.916510e-18
5515.000000 1.410082e-16 9.449664e-19
5520.000000 1.500693e-16 8.956965e-18
5525.000000 1.495360e-16 7.405541e-18
5530.000000 1.425001e-16 9.192864e-18
5535.000000 1.518665e-16 8.242848e-18
5540.000000 1.325775e-16 9.881296e-18
5545.000000 1.401934e-16 9.734648e-18
5550.000000 1.407403e-16 7.158994e-18
5555.000000 1.390004e-16 8.504160e-18
5560.000000 1.353816e-16 8.065368e-18
5565.000000 1.372774e-16 6.180732e-18
5570.000000 1.409693e-16 8.227986e-18
5575.000000 1.346713e-16 1.278161e-17
5580.000000 1.386526e-16 7.158994e-18
5585.000000 1.346725e-16 8.078093e-18
5590.000000 1.375558e-16 1.026006e-17
5595.000000 1.271184e-16 8.341619e-18
5600.000000 1.339437e-16 3.861893e-18
5605.000000 1.309484e-16 4.073729e-18
5610.000000 1.287198e-16 7.444625e-18
5615.000000 1.275752e-16 7.144555e-18
5620.000000 1.231891e-16 4.163923e-18
5625.000000 1.183808e-16 6.390727e-18
5630.000000 1.174254e-16 3.256997e-18
5635.000000 1.203441e-16 6.139855e-18
5640.000000 1.131118e-16 7.605654e-18
5645.000000 1.087014e-16 4.841535e-18
5650.000000 1.127334e-16 3.459831e-18
5655.000000 1.078460e-16 4.168724e-18
5660.000000 1.025890e-16 1.930483e-18
5665.000000 1.010458e-16 3.591083e-18
5670.000000 1.007552e-16 8.766895e-19
5675.000000 9.497170e-17 6.783725e-18
5680.000000 9.518176e-17 4.110398e-18
5685.000000 8.856244e-17 3.976128e-18
5690.000000 8.448748e-17 2.732359e-18
5695.000000 7.937831e-17 6.075023e-18
5700.000000 7.875476e-17 4.169175e-18
5705.000000 7.809928e-17 3.906957e-18
5710.000000 7.215855e-17 3.584714e-18
5715.000000 6.949288e-17 3.293702e-18
5720.000000 6.363721e-17 2.142884e-18
5725.000000 5.895188e-17 1.492295e-18
5730.000000 5.805962e-17 3.285456e-18
5735.000000 5.632162e-17 6.335012e-18
5740.000000 5.306443e-17 2.167552e-18
5745.000000 5.019390e-17 5.251454e-19
5750.000000 4.733146e-17 4.316221e-18
5755.000000 4.469502e-17 2.838697e-18
5760.000000 4.523882e-17 3.367106e-18
5765.000000 4.573216e-17 9.760147e-19
5770.000000 4.622657e-17 2.129236e-18
5775.000000 4.691358e-17 2.695928e-18
5780.000000 4.642758e-17 1.919614e-18
5785.000000 4.778341e-17 2.776089e-18
5790.000000 4.959302e-17 3.175014e-18
5795.000000 5.267538e-17 2.509903e-18
5800.000000 5.443661e-17 3.524903e-18
5805.000000 5.676921e-17 2.180734e-18
5810.000000 5.929839e-17 4.785440e-18
5815.000000 5.703224e-17 2.735375e-18
5820.000000 6.050385e-17 1.101349e-18
5825.000000 6.402735e-17 3.895775e-18
5830.000000 6.498665e-17 4.509118e-18
5835.000000 6.765055e-17 5.408087e-18
5840.000000 6.913454e-17 2.235728e-18
5845.000000 6.899060e-17 3.599522e-18
5850.000000 7.110212e-17 3.049648e-18
5855.000000 7.507681e-17 2.438075e-19
5860.000000 7.486729e-17 3.655643e-18
5865.000000 7.619776e-17 7.400395e-18
5870.000000 7.868731e-17 1.201800e-18
5875.000000 7.668962e-17 4.274083e-19
5880.000000 7.972589e-17 2.370734e-18
5885.000000 8.099606e-17 3.033789e-18
5890.000000 8.085166e-17 7.158994e-18
5895.000000 8.264871e-17 2.708379e-18
5900.000000 8.214552e-17 2.336484e-18
5905.000000 8.801364e-17 2.841875e-18
5910.000000 8.675115e-17 2.626583e-18
5915.000000 8.768215e-17 8.716482e-19
5920.000000 8.688239e-17 3.443113e-18
5925.000000 8.621481e-17 4.922571e-18
5930.000000 8.708921e-17 1.654772e-18
5935.000000 9.029616e-17 5.065395e-19
5940.000000 8.736409e-17 4.057930e-18
5945.000000 8.599195e-17 3.324888e-18
5950.000000 8.503276e-17 1.518900e-18
5955.000000 8.812514e-17 2.791015e-18
5960.000000 8.602377e-17 3.087961e-18
5965.000000 8.523678e-17 2.036498e-18
5970.000000 8.687067e-17 7.593724e-19
5975.000000 8.524679e-17 3.800152e-18
5980.000000 8.150023e-17 7.158994e-18
5985.000000 8.342499e-17 8.268222e-19
5990.000000 8.753654e-17 7.158994e-18
5995.000000 8.903386e-17 2.147698e-17
6000.000000 8.868769e-17 7.158994e-18
6005.000000 8.868709e-17 1.748782e-18
6010.000000 8.933793e-17 1.988144e-18
6015.000000 8.641689e-17 9.607156e-19
6020.000000 8.573701e-17 1.704004e-18
6025.000000 8.406953e-17 7.158994e-18
6030.000000 8.414758e-17 1.558599e-18
6035.000000 8.295451e-17 2.343644e-18
6040.000000 8.308401e-17 7.158994e-18
6045.000000 8.308136e-17 2.147698e-17
6050.000000 8.257449e-17 2.147698e-17
6055.000000 8.192232e-17 2.147698e-17
6060.000000 8.148381e-17 2.147698e-17
6065.000000 8.161791e-17 7.158994e-18
6070.000000 8.101147e-17 7.158994e-18
6075.000000 7.647097e-17 1.148925e-18
6080.000000 7.698295e-17 2.752337e-18
6085.000000 7.534499e-17 9.775182e-19
6090.000000 6.774469e-17 1.127975e-19
6095.000000 6.806327e-17 1.365234e-18
6100.000000 6.528970e-17 7.158994e-18
6105.000000 6.278010e-17 7.158994e-18
6110.000000 6.057827e-17 1.648639e-18
6115.000000 5.996591e-17 1.949863e-18
6120.000000 5.795317e-17 7.158994e-18
6125.000000 5.702437e-17 1.193789e-18
6130.000000 5.556998e-17 2.827235e-18
6135.000000 5.583269e-17 1.329897e-18
6140.000000 5.612525e-17 4.624031e-19
6145.000000 5.566748e-17 1.184422e-18
6150.000000 5.679650e-17 9.470119e-19
6155.000000 5.897519e-17 6.103040e-19
6160.000000 5.871691e-17 2.408753e-18
6165.000000 5.708973e-17 8.006002e-19
6170.000000 6.076501e-17 2.917918e-18
6175.000000 6.011577e-17 3.179677e-18
6180.000000 5.849236e-17 9.989506e-20
6185.000000 6.108073e-17 8.414719e-19
6190.000000 5.892519e-17 1.718290e-18
6195.000000 6.048564e-17 2.435707e-19
6200.000000 5.968518e-17 1.867736e-18
6205.000000 5.989933e-17 2.036387e-19
6210.000000 6.103996e-17 2.003928e-18
6215.000000 6.135858e-17 8.062185e-19
6220.000000 5.934979e-17 2.163106e-18
6225.000000 6.132821e-17 2.019819e-18
6230.000000 6.119003e-17 1.341973e-18
6235.000000 6.320981e-17 1.659123e-18
6240.000000 6.435675e-17 1.591485e-18
6245.000000 6.406162e-17 7.429435e-19
6250.000000 6.581544e-17 1.436587e-18
6255.000000 6.743823e-17 8.497827e-19
6260.000000 6.805257e-17 2.225145e-18
6265.000000 7.015697e-17 3.160008e-18
6270.000000 7.111633e-17 1.796263e-18
6275.000000 7.100514e-17 1.264723e-18
6280.000000 6.969339e-17 7.091121e-19
6285.000000 7.286899e-17 8.944895e-19
6290.000000 7.095844e-17 1.151479e-18
6295.000000 7.223129e-17 3.269714e-18
6300.000000 7.508666e-17 1.051789e-17
6305.000000 7.489403e-17 3.742214e-18
6310.000000 7.034932e-17 9.064964e-19
6315.000000 6.945459e-17 6.953286e-19
6320.000000 7.108232e-17 2.083563e-18
6325.000000 6.926243e-17 1.011490e-18
6330.000000 6.733323e-17 1.786450e-18
6335.000000 6.506714e-17 1.682555e-18
6340.000000 6.723974e-17 6.643904e-19
6345.000000 6.299349e-17 1.844958e-18
6350.000000 6.026416e-17 6.805364e-19
6355.000000 6.032666e-17 1.773925e-18
6360.000000 5.945448e-17 1.630357e-18
6365.000000 5.598304e-17 7.158994e-18
6370.000000 5.456478e-17 7.158994e-18
6375.000000 5.345134e-17 1.574945e-18
6380.000000 5.191106e-17 2.375036e-18
6385.000000 5.165429e-17 2.792111e-18
6390.000000 5.179294e-17 3.087877e-18
6395.000000 5.074877e-17 4.680892e-19
6400.000000 5.118018e-17 5.105486e-19
6405.000000 5.094852e-17 2.669908e-19
6410.000000 5.248807e-17 4.005226e-19
6415.000000 5.333615e-17 1.648163e-18
6420.000000 5.542184e-17 1.741579e-18
6425.000000 5.576391e-17 1.262286e-18
6430.000000 5.595981e-17 2.140228e-18
6435.000000 5.778033e-17 1.742874e-18
6440.000000 5.786863e-17 4.284811e-19
6445.000000 5.877997e-17 1.769921e-18
6450.000000 6.037563e-17 1.855528e-18
6455.000000 6.220509e-17 7.140756e-19
6460.000000 6.375569e-17 3.038397e-18
6465.000000 6.513092e-17 2.648076e-18
6470.000000 6.554463e-17 1.361603e-18
6475.000000 6.659725e-17 1.201059e-18
6480.000000 6.792148e-17 1.797287e-18
6485.000000 6.896511e-17 1.730879e-18
6490.000000 6.984291e-17 9.007854e-19
6495.000000 7.379687e-17 7.241613e-19
6500.000000 7.434147e-17 2.669706e-18
6505.000000 7.412179e-17 1.617444e-18
6510.000000 7.373961e-17 2.079532e-18
6515.000000 7.542419e-17 2.624563e-18
6520.000000 7.863459e-17 2.002671e-18
6525.000000 7.941569e-17 1.687816e-18
6530.000000 7.892607e-17 1.554950e-18
6535.000000 7.951570e-17 6.610609e-19
6540.000000 8.138587e-17 9.201358e-19
6545.000000 8.192196e-17 1.751276e-18
6550.000000 8.399935e-17 3.352612e-18
6555.000000 8.449114e-17 1.960458e-18
6560.000000 8.601501e-17 2.254907e-18
6565.000000 8.433627e-17 1.233370e-18
6570.000000 8.554571e-17 1.906448e-18
6575.000000 8.634106e-17 1.135170e-18
6580.000000 8.588316e-17 2.737317e-18
6585.000000 8.501436e-17 2.855490e-18
6590.000000 8.512964e-17 2.019473e-18
6595.000000 8.490930e-17 1.329165e-18
6600.000000 8.629668e-17 3.375925e-19
6605.000000 8.558906e-17 1.830745e-18
6610.000000 8.326501e-17 1.566895e-18
6615.000000 8.484041e-17 1.674052e-18
6620.000000 8.697763e-17 7.158994e-18
6625.000000 7.911794e-17 2.469189e-18
6630.000000 7.711328e-17 1.144859e-18
6635.000000 8.025269e-17 7.158994e-18
6640.000000 7.895915e-17 7.158994e-18
6645.000000 7.397485e-17 2.397627e-18
6650.000000 7.051535e-17 2.049331e-18
6655.000000 6.962362e-17 1.051364e-18
6660.000000 6.756331e-17 2.051626e-18
6665.000000 6.430888e-17 1.621604e-18
6670.000000 6.265377e-17 6.509348e-19
6675.000000 6.042000e-17 1.144299e-18
6680.000000 5.702008e-17 5.960043e-19
6685.000000 5.498213e-17 9.345353e-19
6690.000000 5.304817e-17 2.042710e-18
6695.000000 5.121742e-17 2.024137e-18
6700.000000 4.873067e-17 4.984514e-19
6705.000000 4.562870e-17 2.857057e-21
6710.000000 4.457796e-17 1.167806e-18
6715.000000 4.340201e-17 1.916470e-18
6720.000000 4.142786e-17 9.988841e-19
6725.000000 4.035666e-17 9.150340e-19
6730.000000 3.836737e-17 6.760091e-19
6735.000000 3.778499e-17 9.412042e-20
6740.000000 3.579460e-17 6.613406e-19
6745.000000 3.485628e-17 2.163948e-18
6750.000000 3.373671e-17 1.252809e-18
6755.000000 3.247462e-17 1.453055e-18
6760.000000 3.167224e-17 9.734728e-19
6765.000000 3.042735e-17 8.008917e-19
6770.000000 3.120681e-17 2.026203e-19
6775.000000 3.050377e-17 2.250510e-19
6780.000000 2.760336e-17 2.561763e-18
6785.000000 2.740553e-17 5.138544e-18
6790.000000 2.753120e-17 8.639337e-19
6795.000000 2.555360e-17 1.572702e-18
6800.000000 2.515392e-17 6.986583e-19
6805.000000 2.355130e-17 5.159540e-19
6810.000000 2.310422e-17 1.232037e-18
6815.000000 2.279068e-17 1.089991e-18
6820.000000 2.198992e-17 8.780247e-19
6825.000000 2.212886e-17 7.235692e-19
6830.000000 2.130357e-17 1.024025e-18
6835.000000 2.310599e-17 1.368957e-18
6840.000000 2.097624e-17 2.919412e-18
6845.000000 2.044217e-17 2.116045e-18
6850.000000 2.040563e-17 1.043086e-18
6855.000000 2.047625e-17 1.324495e-18
6860.000000 2.114859e-17 2.788636e-19
6865.000000 2.052376e-17 1.002367e-18
6870.000000 1.708462e-17 8.348418e-19
6875.000000 1.650572e-17 4.562460e-19
6880.000000 1.959988e-17 6.529088e-19
6885.000000 2.090862e-17 2.060414e-18
6890.000000 2.032711e-17 2.004943e-18
6895.000000 1.915220e-17 1.374255e-18
6900.000000 2.066600e-17 1.388288e-18
6905.000000 2.167797e-17 1.575774e-18
6910.000000 2.178402e-17 6.049558e-19
6915.000000 2.237031e-17 1.676860e-18
6920.000000 2.316793e-17 8.432675e-19
6925.000000 2.243831e-17 1.821230e-18
6930.000000 2.354992e-17 1.059547e-18
6935.000000 2.457363e-17 6.971209e-19
6940.000000 2.474021e-17 1.042221e-18
6945.000000 2.461014e-17 2.617518e-19
6950.000000 2.547223e-17 1.845894e-18
6955.000000 2.712516e-17 1.838426e-18
6960.000000 2.743695e-17 3.970348e-19
6965.000000 2.843655e-17 3.816896e-19
6970.000000 3.003446e-17 1.288538e-18
6975.000000 3.110875e-17 1.114326e-18
6980.000000 3.347904e-17 2.033837e-19
6985.000000 3.592618e-17 1.036592e-18
6990.000000 3.582272e-17 1.072881e-18
6995.000000 3.655107e-17 1.044943e-18
7000.000000 4.001130e-17 5.969926e-19
7005.000000 4.048345e-17 3.183630e-19
7010.000000 4.173103e-17 1.708365e-18
7015.000000 4.232962e-17 2.189014e-18
7020.000000 4.311423e-17 1.509916e-18
7025.000000 4.374991e-17 1.402660e-18
7030.000000 4.470682e-17 3.333760e-18
7035.000000 4.424048e-17 7.243000e-19
7040.000000 4.389566e-17 1.901365e-18
7045.000000 4.537451e-17 1.540565e-18
7050.000000 4.663745e-17 1.439983e-18
7055.000000 4.476028e-17 1.137807e-18
7060.000000 4.629106e-17 6.332189e-19
7065.000000 4.751714e-17 1.361771e-18
7070.000000 4.894789e-17 5.968544e-19
7075.000000 4.887673e-17 8.932725e-19
7080.000000 4.880973e-17 7.158994e-18
7085.000000 5.094733e-17 7.158994e-18
7090.000000 5.153000e-17 4.691284e-19
7095.000000 5.215637e-17 5.317568e-19
7100.000000 5.238053e-17 4.741614e-19
7105.000000 5.519434e-17 9.754569e-19
7110.000000 5.623509e-17 9.575296e-19
7115.000000 5.712614e-17 4.930620e-19
7120.000000 5.815475e-17 7.446580e-19
7125.000000 5.979368e-17 9.570801e-19
7130.000000 6.170679e-17 1.014526e-18
7135.000000 6.339968e-17 1.611525e-18
7140.000000 6.446482e-17 4.230940e-19
7145.000000 6.667295e-17 1.741234e-18
7150.000000 6.837423e-17 1.155128e-18
7155.000000 6.991515e-17 1.333638e-18
7160.000000 7.142400e-17 1.179367e-18
7165.000000 7.217962e-17 1.096539e-18
7170.000000 7.274993e-17 2.986224e-19
7175.000000 7.313487e-17 2.621909e-19
7180.000000 7.732729e-17 1.669025e-18
7185.000000 7.601392e-17 1.114789e-18
7190.000000 7.698943e-17 3.969177e-19
7195.000000 7.826334e-17 3.166099e-18
7200.000000 8.101513e-17 1.935869e-18
7205.000000 8.080595e-17 9.294167e-19
7210.000000 8.219293e-17 1.298014e-18
7215.000000 8.507314e-17 1.259543e-18
7220.000000 8.520706e-17 2.015697e-18
7225.000000 8.594818e-17 7.019372e-19
7230.000000 8.505846e-17 2.789603e-18
7235.000000 8.280836e-17 1.952821e-18
7240.000000 8.540923e-17 1.339679e-18
7245.000000 8.473611e-17 1.371584e-18
7250.000000 8.699242e-17 5.543825e-19
7255.000000 8.746795e-17 1.207424e-18
7260.000000 8.968394e-17 2.189308e-18
7265.000000 9.119336e-17 1.671645e-18
7270.000000 9.254130e-17 1.069676e-18
7275.000000 9.383093e-17 9.324639e-19
7280.000000 9.525017e-17 2.199155e-18
7285.000000 1.011675e-16 1.624513e-18
7290.000000 1.028619e-16 1.435468e-18
7295.000000 1.057267e-16 2.160689e-18
7300.000000 1.073066e-16 2.072162e-18
7305.000000 1.084789e-16 2.864254e-18
7310.000000 1.104500e-16 3.388557e-18
7315.000000 1.170058e-16 1.459876e-18
7320.000000 1.230380e-16 7.158994e-18
7325.000000 1.214413e-16 4.351453e-18
7330.000000 1.236455e-16 2.335429e-18
7335.000000 1.197477e-16 3.057298e-18
7340.000000 1.184540e-16 4.614072e-18
7345.000000 1.246416e-16 3.010804e-18
7350.000000 1.243448e-16 1.239028e-18
7355.000000 1.250072e-16 7.985423e-19
7360.000000 1.243721e-16 1.854803e-18
7365.000000 1.253668e-16 3.089576e-18
7370.000000 1.243067e-16 4.085360e-18
7375.000000 1.222366e-16 1.849920e-18
7380.000000 1.226412e-16 2.315530e-18
7385.000000 1.192724e-16 6.454499e-19
7390.000000 1.178771e-16 2.693005e-18
7395.000000 1.175567e-16 2.437008e-18
7400.000000 1.153159e-16 2.684233e-18
7405.000000 1.142783e-16 1.807259e-18
7410.000000 1.136023e-16 2.001162e-18
7415.000000 1.099065e-16 3.315842e-18
7420.000000 1.051027e-16 2.800888e-18
7425.000000 1.029060e-16 1.149582e-18
7430.000000 9.902002e-17 3.251101e-18
7435.000000 9.945039e-17 3.010148e-18
7440.000000 9.396737e-17 2.037811e-18
7445.000000 9.122595e-17 1.557549e-18
7450.000000 9.036406e-17 1.639821e-18
7455.000000 8.640435e-17 6.887186e-19
7460.000000 8.444330e-17 1.975598e-18
7465.000000 8.333458e-17 3.758048e-18
7470.000000 8.254226e-17 2.451712e-18
7475.000000 8.290687e-17 7.158994e-18
7480.000000 8.184026e-17 2.705606e-18
7485.000000 7.957491e-17 1.347322e-18
7490.000000 8.061957e-17 1.618160e-18
7495.000000 7.975800e-17 2.677550e-18
7500.000000 7.747023e-17 3.253066e-18
7505.000000 7.446288e-17 2.888302e-18
7510.000000 7.555218e-17 2.913203e-18
7515.000000 7.351679e-17 1.277390e-18
7520.000000 7.391016e-17 2.478818e-18
7525.000000 7.162870e-17 3.297983e-18
7530.000000 7.360138e-17 3.372732e-18
7535.000000 6.903465e-17 1.751003e-18
7540.000000 6.780012e-17 2.536009e-18
7545.000000 6.840951e-17 3.422795e-18
7550.000000 6.785400e-17 1.982996e-18
7555.000000 6.544079e-17 3.182842e-18
7560.000000 6.180295e-17 1.977807e-18
7565.000000 6.259948e-17 2.279262e-18
7570.000000 6.090585e-17 3.263124e-18
7575.000000 6.057597e-17 2.280300e-18
7580.000000 5.750467e-17 3.210551e-19
7585.000000 5.690340e-17 6.020600e-19
7590.000000 5.667505e-17 2.454144e-19
7595.000000 4.522331e-17 3.898224e-20
7600.000000 2.511926e-17 1.294354e-18
7605.000000 1.589374e-17 6.127829e-19
7610.000000 1.734214e-17 4.525443e-19
7615.000000 2.527519e-17 8.601650e-19
7620.000000 3.557827e-17 3.416720e-18
7625.000000 2.882460e-17 6.981633e-19
7630.000000 2.343308e-17 9.993542e-19
7635.000000 2.470438e-17 1.524521e-18
7640.000000 2.719034e-17 7.390800e-18
7645.000000 2.945819e-17 1.020804e-17
7650.000000 3.145441e-17 1.302527e-17
7655.000000 3.312549e-17 1.584251e-17
7660.000000 3.441790e-17 1.865975e-17
7665.000000 3.527813e-17 7.158994e-18
7670.000000 3.531958e-17 6.268402e-19
7675.000000 3.434565e-17 2.568900e-18
7680.000000 3.550122e-17 2.457056e-18
7685.000000 3.522627e-17 1.437264e-18
7690.000000 3.473448e-17 7.158994e-18
7695.000000 3.791794e-17 7.158994e-18
7700.000000 3.707698e-17 2.086038e-18
7705.000000 3.765920e-17 5.205882e-19
7710.000000 3.740657e-17 2.225245e-18
7715.000000 3.737476e-17 9.629086e-19
7720.000000 3.838025e-17 7.158994e-18
7725.000000 3.677401e-17 7.158994e-18
7730.000000 3.814608e-17 6.777703e-18
7735.000000 3.964038e-17 3.342666e-18
7740.000000 3.664419e-17 1.756719e-18
7745.000000 3.589791e-17 9.796043e-19
7750.000000 3.592227e-17 7.158994e-18
7755.000000 3.703392e-17 6.221961e-19
7760.000000 3.689857e-17 9.692386e-19
7765.000000 4.045695e-17 2.057340e-18
7770.000000 3.962884e-17 2.808325e-18
7775.000000 4.258274e-17 1.794092e-18
7780.000000 4.007556e-17 2.641734e-18
7785.000000 4.062804e-17 1.787398e-18
7790.000000 3.971991e-17 1.283861e-18
7795.000000 3.849678e-17 7.158994e-18
7800.000000 4.061284e-17 2.219416e-18
7805.000000 4.000326e-17 9.871587e-19
7810.000000 3.942773e-17 2.484528e-18
7815.000000 3.971702e-17 2.631848e-18
7820.000000 3.756337e-17 7.158994e-18
7825.000000 3.819953e-17 1.327527e-18
7830.000000 3.937617e-17 1.354118e-18
7835.000000 3.984331e-17 5.095503e-19
7840.000000 4.129310e-17 8.938260e-19
7845.000000 4.128409e-17 6.009256e-19
7850.000000 3.958663e-17 7.158994e-18
7855.000000 3.966220e-17 1.175582e-17
7860.000000 4.068910e-17 6.782207e-19
7865.000000 4.055647e-17 1.508530e-18
7870.000000 3.921916e-17 2.627555e-18
7875.000000 4.044451e-17 2.094137e-18
7880.000000 3.873121e-17 8.012311e-19
7885.000000 3.731027e-17 1.359433e-18
7890.000000 3.840086e-17 1.277764e-17
7895.000000 3.874835e-17 7.158994e-18
7900.000000 3.626850e-17 2.398225e-18
7905.000000 3.624135e-17 4.258398e-19
7910.000000 3.776149e-17 1.137725e-17
7915.000000 3.598928e-17 7.158994e-18
7920.000000 3.065736e-17 7.158994e-18
7925.000000 3.318497e-17 2.183540e-18
7930.000000 3.245331e-17 1.032101e-18
7935.000000 3.203872e-17 2.001256e-18
7940.000000 3.155645e-17 8.703577e-19
7945.000000 3.100016e-17 2.241057e-18
7950.000000 3.090642e-17 1.017187e-18
7955.000000 2.975152e-17 1.580602e-18
7960.000000 2.802753e-17 1.802690e-18
7965.000000 2.538739e-17 1.611257e-18
7970.000000 2.621733e-17 2.743156e-18
7975.000000 2.542983e-17 3.139976e-19
7980.000000 2.629868e-17 1.570720e-18
7985.000000 2.546355e-17 9.450623e-19
7990.000000 2.689549e-17 7.158994e-18
7995.000000 2.414217e-17 7.158994e-18
8000.000000 2.470220e-17 1.187628e-17
8005.000000 2.591282e-17 7.585250e-19
8010.000000 2.366422e-17 9.701519e-19
8015.000000 2.293037e-17 7.158994e-18
8020.000000 2.512035e-17 7.158994e-18
8025.000000 2.483579e-17 1.101501e-17
8030.000000 2.306296e-17 1.843484e-19
8035.000000 2.230569e-17 9.264068e-19
8040.000000 2.272458e-17 7.965333e-19
8045.000000 2.310898e-17 5.476204e-19
8050.000000 2.184764e-17 1.172802e-18
8055.000000 2.233543e-17 5.681817e-19
8060.000000 2.256407e-17 1.282250e-18
8065.000000 2.114545e-17 8.872818e-19
8070.000000 2.118295e-17 1.285390e-18
8075.000000 2.042012e-17 2.037987e-18
8080.000000 2.109729e-17 3.958919e-19
8085.000000 2.116686e-17 6.733641e-19
8090.000000 2.025798e-17 7.798276e-19
8095.000000 2.057558e-17 7.239345e-19
8100.000000 2.061902e-17 6.132150e-19
8105.000000 1.997352e-17 1.130568e-18
8110.000000 2.041440e-17 1.013163e-18
8115.000000 1.893501e-17 9.816850e-19
8120.000000 1.912310e-17 3.269069e-20
8125.000000 1.842920e-17 1.381425e-18
8130.000000 1.739856e-17 1.290816e-18
8135.000000 1.481774e-17 2.638514e-19
8140.000000 1.441680e-17 2.468891e-18
8145.000000 1.378852e-17 2.152762e-18
8150.000000 1.296453e-17 1.981884e-18
8155.000000 1.177181e-17 1.543918e-18
8160.000000 1.125661e-17 2.468470e-18
8165.000000 1.006139e-17 5.882135e-19
8170.000000 8.860160e-18 8.417203e-19
8175.000000 8.226773e-18 5.734354e-19
8180.000000 7.740507e-18 4.712445e-19
8185.000000 7.644425e-18 4.082815e-19
8190.000000 6.888262e-18 1.098054e-18
8195.000000 7.066287e-18 6.031784e-19
8200.000000 6.512296e-18 4.889725e-19
8205.000000 5.789006e-18 7.535305e-19
8210.000000 5.548898e-18 2.550429e-19
8215.000000 5.467374e-18 3.899199e-19
8220.000000 5.754168e-18 2.935960e-19
8225.000000 5.494687e-18 5.910633e-19
8230.000000 4.778056e-18 6.617727e-19
8235.000000 4.504773e-18 3.692809e-19
8240.000000 4.550392e-18 5.711239e-19
8245.000000 4.100833e-18 3.646981e-19
8250.000000 4.196517e-18 6.392091e-19
8255.000000 3.818182e-18 3.024098e-19
8260.000000 4.110024e-18 5.690391e-19
8265.000000 4.850962e-18 6.116801e-19
8270.000000 3.859040e-18 5.375548e-19
8275.000000 3.336840e-18 6.296085e-19
8280.000000 4.108411e-18 1.268683e-18
8285.000000 2.940127e-18 2.787503e-18
8290.000000 4.654939e-18 3.172262e-18
8295.000000 6.174989e-18 1.350352e-17
8300.000000 6.337572e-18 1.749025e-17
8305.000000 5.232645e-18 7.158994e-18
8310.000000 3.583828e-18 1.361911e-18
8315.000000 3.718741e-18 1.669027e-18
8320.000000 4.811008e-18 1.966123e-18
8325.000000 4.953633e-18 1.343638e-18
8330.000000 3.868119e-18 1.152396e-18
8335.000000 4.653365e-18 3.146106e-18
8340.000000 5.451632e-18 1.345121e-17
8345.000000 5.719626e-18 1.746409e-17
8350.000000 5.678524e-18 7.158994e-18
8355.000000 5.767367e-18 1.676106e-18
8360.000000 6.495963e-18 1.902721e-18
8365.000000 6.713349e-18 2.804918e-18
8370.000000 7.374050e-18 6.668034e-19
8375.000000 5.004062e-18 1.948999e-18
8380.000000 5.111927e-18 2.661544e-18
8385.000000 4.983692e-18 2.481488e-18
8390.000000 7.251014e-18 2.101425e-18
8395.000000 6.098689e-18 1.690924e-18
8400.000000 7.481994e-18 5.532802e-19
8405.000000 2.111617e-18 7.158994e-18
8410.000000 4.841434e-18 7.158994e-18
8415.000000 8.676238e-18 7.158994e-18
8420.000000 6.729374e-18 7.596815e-19
8425.000000 6.875809e-18 1.811201e-18
8430.000000 9.971442e-18 5.694162e-18
8435.000000 6.654480e-18 7.158994e-18
8440.000000 6.684099e-18 1.101448e-17
8445.000000 8.473908e-18 1.839950e-19
8450.000000 8.231196e-18 1.245028e-18
8455.000000 9.510999e-18 1.325652e-18
8460.000000 1.077645e-17 3.522897e-18
8465.000000 1.148012e-17 3.068839e-18
8470.000000 1.183452e-17 2.614780e-18
8475.000000 1.205216e-17 2.160721e-18
8480.000000 1.234556e-17 5.688876e-19
8485.000000 1.307320e-17 1.032674e-18
8490.000000 1.415144e-17 6.846912e-19
8495.000000 1.417883e-17 1.047659e-18
8500.000000 1.746191e-17 1.513193e-19
8505.000000 1.810696e-17 1.361207e-18
8510.000000 1.716639e-17 1.196326e-18
8515.000000 1.906953e-17 7.741877e-19
8520.000000 1.997760e-17 1.063760e-18
8525.000000 2.035675e-17 8.025207e-19
8530.000000 2.147175e-17 1.181873e-18
8535.000000 2.321823e-17 1.869890e-18
8540.000000 2.793150e-17 1.946500e-18
8545.000000 3.202470e-17 9.526653e-19
8550.000000 3.656461e-17 1.948729e-18
8555.000000 4.060654e-17 2.002574e-18
8560.000000 4.417557e-17 1.056078e-18
8565.000000 4.672031e-17 1.547928e-18
8570.000000 4.967746e-17 1.364261e-18
8575.000000 5.292456e-17 1.649115e-18
8580.000000 5.680637e-17 2.231999e-18
8585.000000 6.244354e-17 4.549766e-18
8590.000000 6.694158e-17 3.365444e-18
8595.000000 6.809298e-17 1.801044e-18
8600.000000 6.942091e-17 1.825309e-18
8605.000000 7.281023e-17 1.574911e-18
8610.000000 7.040267e-17 2.938566e-18
8615.000000 7.200388e-17 2.754761e-18
8620.000000 7.185758e-17 3.722080e-18
8625.000000 7.648764e-17 7.314085e-18
8630.000000 8.217648e-17 6.379179e-18
8635.000000 7.929376e-17 7.158994e-18
8640.000000 7.826273e-17 1.404924e-18
8645.000000 8.157977e-17 3.375977e-18
8650.000000 8.282387e-17 4.069515e-18
8655.000000 8.525233e-17 3.712966e-18
8660.000000 8.364402e-17 4.972393e-18
8665.000000 8.616730e-17 3.975079e-18
8670.000000 8.593021e-17 9.235676e-19
8675.000000 8.367907e-17 3.652288e-18
8680.000000 8.698424e-17 2.220622e-19
8685.000000 9.248957e-17 5.141108e-18
8690.000000 9.364503e-17 3.166633e-18
8695.000000 9.404884e-17 4.546059e-18
8700.000000 9.818263e-17 3.726182e-18
8705.000000 1.002302e-16 4.176206e-18
8710.000000 9.894557e-17 2.486529e-18
8715.000000 1.020131e-16 3.360269e-18
8720.000000 1.018400e-16 3.251788e-18
8725.000000 1.084173e-16 4.968619e-18
8730.000000 1.049913e-16 4.957281e-18
8735.000000 1.046097e-16 4.309389e-18
8740.000000 1.080422e-16 3.638156e-18
8745.000000 1.073914e-16 4.682385e-18
8750.000000 1.081015e-16 5.068644e-18
8755.000000 1.134084e-16 3.571754e-18
8760.000000 1.111750e-16 5.860911e-18
8765.000000 1.115762e-16 1.371080e-17
8770.000000 1.122680e-16 3.279621e-18
8775.000000 1.082090e-16 1.178700e-17
8780.000000 1.044521e-16 1.373513e-17
8785.000000 1.085740e-16 5.227754e-18
8790.000000 1.178415e-16 7.354008e-18
8795.000000 1.093482e-16 3.350640e-18
8800.000000 1.141929e-16 7.158994e-18
8805.000000 1.160615e-16 4.069750e-18
8810.000000 1.176463e-16 4.674897e-18
8815.000000 1.139117e-16 3.669202e-18
8820.000000 1.133972e-16 9.119477e-19
8825.000000 1.134820e-16 1.210641e-17
8830.000000 1.099773e-16 7.158994e-18
8835.000000 1.034482e-16 7.158994e-18
8840.000000 1.039357e-16 7.158994e-18
8845.000000 1.017761e-16 3.466567e-18
8850.000000 9.479041e-17 2.935351e-18
8855.000000 9.216031e-17 3.260211e-18
8860.000000 9.101240e-17 3.550103e-18
8865.000000 8.929909e-17 2.956969e-18
8870.000000 8.546328e-17 1.455321e-18
8875.000000 8.526391e-17 7.158994e-18
8880.000000 8.707697e-17 2.451270e-18
8885.000000 9.183820e-17 1.441540e-17
8890.000000 9.038944e-17 7.158994e-18
8895.000000 7.917185e-17 7.052393e-18
8900.000000 7.872615e-17 3.655991e-18
8905.000000 7.938182e-17 2.994767e-18
8910.000000 7.576372e-17 1.314853e-17
8915.000000 7.068456e-17 1.731275e-17
8920.000000 6.814911e-17 7.158994e-18
8925.000000 6.959347e-17 7.158994e-18
8930.000000 6.846710e-17 1.783596e-17
8935.000000 6.480323e-17 1.419495e-17
8940.000000 6.092318e-17 3.517976e-18
8945.000000 5.936370e-17 7.830391e-18
8950.000000 5.964121e-17 7.158994e-18
8955.000000 5.162047e-17 2.147698e-17
8960.000000 4.392837e-17 7.158994e-18
8965.000000 4.664453e-17 2.147698e-17
8970.000000 5.301540e-17 7.158994e-18
8975.000000 5.222028e-17 7.158994e-18
8980.000000 4.170370e-17 1.129774e-17
8985.000000 3.982384e-17 1.231991e-17
8990.000000 3.632257e-17 1.135931e-17
8995.000000 2.757776e-17 2.987762e-17
9000.000000 1.958260e-17 2.567730e-17
9005.000000 1.978333e-17 7.158994e-18
9010.000000 2.844506e-17 1.415859e-17
9015.000000 2.698712e-17 1.469672e-17
9020.000000 2.469329e-17 1.435935e-17
9025.000000 2.331790e-17 1.477586e-17
9030.000000 2.302919e-17 1.570107e-17
9035.000000 2.189679e-17 1.641755e-17
9040.000000 7.814666e-18 1.621392e-17
9045.000000 6.739152e-18 1.682312e-17
9050.000000 4.591374e-18 1.882241e-19
9055.000000 4.545677e-18 1.627828e-17
9060.000000 3.612339e-18 1.630453e-17
9065.000000 1.654443e-17 1.624061e-17
9070.000000 1.567280e-17 1.586748e-17
9075.000000 1.504266e-17 1.568420e-17
9080.000000 1.538508e-17 1.621439e-17
9085.000000 1.490975e-17 1.617888e-17
9090.000000 1.452445e-17 1.606646e-17
9095.000000 1.422964e-17 1.599506e-17
9100.000000 1.363988e-17 1.522212e-17
9105.000000 4.765370e-19 1.502190e-17
9110.000000 1.386935e-17 1.605324e-17
9115.000000 2.797691e-19 1.638849e-17
9120.000000 2.074176e-19 1.635940e-17
9125.000000 1.530011e-17 2.143327e-17
9130.000000 2.929056e-17 1.692897e-17
9135.000000 2.778820e-17 1.694020e-17
9140.000000 1.381788e-17 1.638086e-17
9145.000000 1.497441e-17 1.765326e-17
9150.000000 1.557084e-17 1.857833e-17
9155.000000 2.233850e-20 1.745973e-17
9160.000000 1.488394e-20 1.799433e-17
9165.000000 1.111741e-20 1.886754e-17
9170.000000 7.977439e-21 1.974991e-17
9175.000000 1.656462e-17 1.915458e-17
9180.000000 1.706101e-17 2.412335e-17
9185.000000 3.530304e-17 2.045307e-17
9190.000000 1.723084e-17 2.030763e-17
9195.000000 1.756593e-17 2.049908e-17
9200.000000 1.799665e-17 2.106515e-17


==> anc/GMOS2.spec <==
# OBJECT = SN2019yvq
# EXPTIME = 4800.000000
# MJD-OBS = 59013.279338
# AIRMASS = 1.476500
# rmag = 19.79
# rmag_err = 0.06
# INSTRUMENT = GMOS
# TELESCOPE = Gemini-North
# wl fl err
# [A] [erg/s/cm2/A]
4550.000000 9.437853e-17 5.217117e-17
4555.000000 6.735074e-17 1.849680e-17
4560.000000 5.977193e-17 8.335841e-17
4565.000000 7.826263e-17 4.513719e-17
4570.000000 8.424009e-17 9.185880e-17
4575.000000 9.110862e-17 7.425704e-17
4580.000000 1.048019e-16 8.819130e-17
4585.000000 1.215952e-16 2.717126e-17
4590.000000 1.067980e-16 8.378580e-17
4595.000000 9.994113e-17 4.163692e-17
4600.000000 1.123259e-16 5.532152e-18
4605.000000 1.326409e-16 5.020401e-17
4610.000000 1.016358e-16 1.942356e-17
4615.000000 1.451525e-16 1.440883e-17
4620.000000 1.281215e-16 2.962284e-17
4625.000000 1.304005e-16 2.181436e-17
4630.000000 1.345272e-16 2.019316e-17
4635.000000 1.590234e-16 3.403535e-17
4640.000000 1.514419e-16 2.974314e-17
4645.000000 1.432441e-16 1.247161e-17
4650.000000 1.692203e-16 2.227828e-17
4655.000000 1.699659e-16 9.942713e-18
4660.000000 1.569595e-16 2.625915e-17
4665.000000 1.704500e-16 2.829815e-17
4670.000000 1.508530e-16 1.865495e-17
4675.000000 1.519965e-16 1.045308e-17
4680.000000 1.567756e-16 1.361396e-17
4685.000000 1.641977e-16 1.151067e-17
4690.000000 1.693550e-16 6.734073e-18
4695.000000 1.620490e-16 1.204242e-17
4700.000000 1.686242e-16 7.291303e-18
4705.000000 1.563427e-16 1.841717e-17
4710.000000 1.562945e-16 5.758569e-18
4715.000000 1.640446e-16 1.459880e-17
4720.000000 1.645011e-16 1.208111e-17
4725.000000 1.507827e-16 1.714273e-17
4730.000000 1.587757e-16 1.002853e-17
4735.000000 1.504216e-16 6.820024e-18
4740.000000 1.477568e-16 1.826663e-17
4745.000000 1.402144e-16 8.076568e-18
4750.000000 1.532541e-16 2.102451e-17
4755.000000 1.266592e-16 9.306718e-18
4760.000000 1.343540e-16 1.656957e-17
4765.000000 1.249459e-16 7.535152e-18
4770.000000 1.252743e-16 1.387625e-17
4775.000000 1.275896e-16 8.160164e-18
4780.000000 1.066015e-16 1.518557e-17
4785.000000 1.153130e-16 7.229146e-18
4790.000000 1.159071e-16 9.803096e-18
4795.000000 1.078288e-16 9.315947e-18
4800.000000 9.560850e-17 3.296513e-18
4805.000000 9.729095e-17 8.255319e-18
4810.000000 9.601363e-17 3.233041e-18
4815.000000 9.289499e-17 3.793261e-18
4820.000000 9.283716e-17 4.965447e-18
4825.000000 6.907506e-17 6.725303e-18
4830.000000 6.641315e-17 1.126960e-17
4835.000000 6.262781e-17 8.066091e-18
4840.000000 6.081048e-17 4.373913e-18
4845.000000 6.421336e-17 1.176420e-17
4850.000000 6.084204e-17 1.316199e-17
4855.000000 6.070305e-17 3.246148e-18
4860.000000 5.653240e-17 2.687696e-17
4865.000000 5.568434e-17 5.464289e-17
4870.000000 4.975679e-17 6.943570e-17
4875.000000 6.411574e-17 5.052077e-17
4880.000000 6.515588e-17 4.924381e-17
4885.000000 5.971284e-17 1.741581e-17
4890.000000 6.469726e-17 8.984271e-18
4895.000000 6.800017e-17 3.605484e-18
4900.000000 6.418132e-17 3.445686e-18
4905.000000 6.634382e-17 1.962700e-18
4910.000000 5.852585e-17 6.778706e-18
4915.000000 6.563386e-17 8.128374e-18
4920.000000 5.888738e-17 4.806411e-18
4925.000000 6.592712e-17 9.614066e-18
4930.000000 5.820057e-17 1.129573e-17
4935.000000 5.030450e-17 9.676434e-18
4940.000000 5.229583e-17 1.060907e-17
4945.000000 6.180154e-17 6.552580e-18
4950.000000 6.358615e-17 8.984590e-18
4955.000000 6.274299e-17 1.063818e-17
4960.000000 6.724407e-17 8.710948e-18
4965.000000 6.810327e-17 3.291610e-18
4970.000000 7.365375e-17 4.143716e-18
4975.000000 5.832462e-17 4.658417e-18
4980.000000 6.859414e-17 3.514532e-18
4985.000000 7.625448e-17 4.619814e-18
4990.000000 6.939042e-17 2.848035e-18
4995.000000 7.149179e-17 9.027266e-18
5000.000000 8.092170e-17 8.893325e-18
5005.000000 8.507470e-17 6.378645e-18
5010.000000 8.833076e-17 3.692050e-18
5015.000000 8.282034e-17 5.766953e-18
5020.000000 9.318752e-17 1.124229e-17
5025.000000 9.647844e-17 1.687759e-18
5030.000000 9.545407e-17 6.842796e-18
5035.000000 8.479860e-17 3.643994e-18
5040.000000 8.987619e-17 5.649858e-18
5045.000000 8.831146e-17 6.317539e-18
5050.000000 9.230368e-17 5.525405e-18
5055.000000 9.385510e-17 1.097231e-17
5060.000000 8.619742e-17 1.044777e-17
5065.000000 8.296965e-17 1.053438e-17
5070.000000 7.053780e-17 3.385760e-18
5075.000000 7.202083e-17 5.116381e-18
5080.000000 7.121076e-17 7.460618e-18
5085.000000 6.676645e-17 8.527626e-18
5090.000000 7.054194e-17 8.666354e-18
5095.000000 6.246163e-17 4.826369e-18
5100.000000 6.392492e-17 5.286743e-18
5105.000000 6.753639e-17 5.315614e-18
5110.000000 5.635368e-17 7.524498e-18
5115.000000 5.876225e-17 8.747090e-18
5120.000000 5.911413e-17 6.465902e-18
5125.000000 5.829242e-17 8.048710e-18
5130.000000 5.725822e-17 7.680870e-18
5135.000000 5.576104e-17 6.722493e-18
5140.000000 6.028709e-17 4.757735e-18
5145.000000 5.689535e-17 5.935440e-18
5150.000000 6.365712e-17 1.211511e-18
5155.000000 6.491005e-17 2.582496e-18
5160.000000 6.757015e-17 5.053284e-18
5165.000000 7.535872e-17 5.678390e-18
5170.000000 7.924852e-17 1.773693e-18
5175.000000 7.893378e-17 2.316606e-18
5180.000000 8.343286e-17 3.972768e-18
5185.000000 8.172986e-17 3.967867e-18
5190.000000 8.354752e-17 4.196566e-18
5195.000000 8.598591e-17 7.691027e-18
5200.000000 8.481103e-17 7.061864e-18
5205.000000 8.088483e-17 5.393515e-18
5210.000000 8.634111e-17 4.417909e-18
5215.000000 8.123037e-17 6.577281e-18
5220.000000 9.268927e-17 4.161341e-19
5225.000000 8.440666e-17 1.115796e-17
5230.000000 8.338969e-17 4.362099e-18
5235.000000 8.713714e-17 6.754728e-18
5240.000000 9.090893e-17 5.980316e-18
5245.000000 8.273657e-17 6.629654e-18
5250.000000 8.800677e-17 5.342354e-18
5255.000000 8.162836e-17 6.860136e-18
5260.000000 7.978063e-17 8.028369e-18
5265.000000 8.004973e-17 7.567052e-18
5270.000000 8.914524e-17 9.501311e-18
5275.000000 9.122690e-17 6.045122e-18
5280.000000 8.906707e-17 1.005168e-17
5285.000000 7.990261e-17 7.942443e-18
5290.000000 9.065411e-17 1.055324e-17
5295.000000 9.827071e-17 6.386413e-18
5300.000000 9.048784e-17 1.005479e-17
5305.000000 9.193728e-17 8.659759e-18
5310.000000 9.398033e-17 1.101124e-17
5315.000000 9.772724e-17 7.671902e-18
5320.000000 9.732946e-17 8.676613e-18
5325.000000 9.898693e-17 7.220966e-18
5330.000000 1.012982e-16 7.795523e-18
5335.000000 1.065743e-16 4.802530e-18
5340.000000 9.983797e-17 9.160875e-18
5345.000000 1.058888e-16 2.743418e-18
5350.000000 1.082845e-16 5.116381e-18
5355.000000 1.106133e-16 7.999204e-18
5360.000000 1.055094e-16 4.889462e-18
5365.000000 1.042954e-16 2.757193e-18
5370.000000 1.036070e-16 7.061380e-18
5375.000000 1.034392e-16 7.764221e-18
5380.000000 1.036484e-16 5.358829e-18
5385.000000 1.033982e-16 5.660342e-18
5390.000000 1.021894e-16 9.968066e-18
5395.000000 1.040187e-16 7.426063e-18
5400.000000 1.041192e-16 2.244361e-18
5405.000000 1.038659e-16 5.630775e-18
5410.000000 1.045376e-16 4.266025e-18
5415.000000 1.048595e-16 7.378570e-18
5420.000000 1.036481e-16 2.143397e-18
5425.000000 1.021853e-16 3.081085e-20
5430.000000 9.998618e-17 6.229278e-18
5435.000000 1.031362e-16 7.354760e-18
5440.000000 9.924335e-17 6.368264e-18
5445.000000 1.018339e-16 5.069732e-18
5450.000000 1.034199e-16 5.841132e-18
5455.000000 9.566994e-17 4.730125e-18
5460.000000 9.648020e-17 4.517122e-18
5465.000000 9.653313e-17 4.899650e-18
5470.000000 9.635701e-17 2.087913e-18
5475.000000 9.259584e-17 2.978655e-18
5480.000000 8.684509e-17 7.673602e-18
5485.000000 8.681160e-17 4.430310e-18
5490.000000 8.939897e-17 4.439295e-18
5495.000000 8.960033e-17 3.871008e-19
5500.000000 8.714969e-17 3.588459e-18
5505.000000 8.168868e-17 2.386261e-18
5510.000000 7.979929e-17 5.298441e-18
5515.000000 7.723857e-17 4.942391e-18
5520.000000 7.599119e-17 2.979516e-18
5525.000000 7.057116e-17 1.136653e-17
5530.000000 7.632326e-17 6.858673e-18
5535.000000 7.239291e-17 2.190465e-18
5540.000000 7.249364e-17 6.003829e-18
5545.000000 7.331704e-17 2.452124e-20
5550.000000 6.942079e-17 4.866246e-18
5555.000000 6.695804e-17 3.256358e-18
5560.000000 6.718820e-17 4.399373e-18
5565.000000 6.930666e-17 3.885143e-18
5570.000000 6.616904e-17 6.653350e-18
5575.000000 6.450025e-17 5.116381e-18
5580.000000 6.664340e-17 3.291875e-18
5585.000000 6.127988e-17 1.780084e-18
5590.000000 6.096676e-17 5.116381e-18
5595.000000 6.118910e-17 4.032049e-18
5600.000000 6.380879e-17 4.895108e-18
5605.000000 6.499242e-17 3.815131e-18
5610.000000 6.336204e-17 3.288326e-18
5615.000000 5.740038e-17 5.116381e-18
5620.000000 5.775672e-17 3.313655e-18
5625.000000 5.658933e-17 5.806746e-18
5630.000000 5.586720e-17 5.754427e-18
5635.000000 5.699249e-17 1.589609e-18
5640.000000 5.604407e-17 4.636490e-18
5645.000000 5.605706e-17 7.257724e-18
5650.000000 4.963254e-17 2.784166e-18
5655.000000 4.832812e-17 3.775261e-18
5660.000000 4.662488e-17 3.309852e-18
5665.000000 4.793870e-17 3.364763e-19
5670.000000 4.728282e-17 6.415039e-18
5675.000000 4.803913e-17 4.211288e-18
5680.000000 4.138618e-17 7.891202e-19
5685.000000 4.346387e-17 2.934568e-18
5690.000000 3.975229e-17 9.591940e-19
5695.000000 3.979581e-17 1.539106e-18
5700.000000 3.699857e-17 2.018471e-18
5705.000000 3.462811e-17 1.530611e-18
5710.000000 3.711503e-17 5.116381e-18
5715.000000 2.823269e-17 2.158101e-18
5720.000000 2.854189e-17 1.665267e-18
5725.000000 2.840098e-17 7.197670e-19
5730.000000 2.663429e-17 1.534027e-18
5735.000000 2.435541e-17 1.720304e-18
5740.000000 2.318823e-17 2.192634e-18
5745.000000 2.118397e-17 2.388538e-19
5750.000000 2.233606e-17 1.236068e-18
5755.000000 2.093050e-17 6.914561e-19
5760.000000 2.148360e-17 2.220529e-18
5765.000000 1.972639e-17 3.193305e-18
5770.000000 2.135902e-17 1.375547e-18
5775.000000 2.057632e-17 1.351235e-18
5780.000000 2.033305e-17 2.806825e-18
5785.000000 2.073870e-17 2.669628e-18
5790.000000 2.435671e-17 1.568086e-18
5795.000000 2.379221e-17 1.725840e-18
5800.000000 2.545796e-17 1.475069e-18
5805.000000 2.868268e-17 4.166370e-18
5810.000000 3.063809e-17 1.943892e-18
5815.000000 2.682690e-17 3.704218e-18
5820.000000 2.795011e-17 1.527059e-18
5825.000000 3.104082e-17 8.407084e-19
5830.000000 3.130195e-17 3.410501e-18
5835.000000 3.261377e-17 3.075893e-18
5840.000000 2.934914e-17 1.277548e-18
5845.000000 3.263463e-17 9.134356e-19
5850.000000 3.270795e-17 2.151650e-18
5855.000000 3.550469e-17 1.957136e-18
5860.000000 3.528952e-17 1.495121e-18
5865.000000 3.737812e-17 1.648241e-18
5870.000000 3.677519e-17 1.515840e-18
5875.000000 3.756924e-17 9.710642e-19
5880.000000 3.746160e-17 1.509841e-18
5885.000000 3.825011e-17 1.589658e-18
5890.000000 3.769127e-17 7.207440e-19
5895.000000 3.916978e-17 5.116381e-18
5900.000000 3.899085e-17 2.436794e-18
5905.000000 4.012291e-17 1.401418e-18
5910.000000 4.038812e-17 2.390789e-18
5915.000000 4.198863e-17 3.088421e-18
5920.000000 4.310419e-17 2.861044e-18
5925.000000 4.100291e-17 8.882613e-19
5930.000000 4.121363e-17 1.179280e-18
5935.000000 4.395290e-17 2.199220e-18
5940.000000 4.182706e-17 4.405722e-19
5945.000000 4.216608e-17 7.448138e-20
5950.000000 3.871991e-17 2.491175e-19
5955.000000 4.249055e-17 2.403860e-18
5960.000000 4.225402e-17 8.628414e-19
5965.000000 4.060401e-17 2.764520e-18
5970.000000 4.484574e-17 6.677883e-19
5975.000000 4.337836e-17 2.903554e-18
5980.000000 4.427452e-17 5.116381e-18
5985.000000 4.579179e-17 5.116381e-18
5990.000000 4.376755e-17 1.321928e-18
5995.000000 4.498753e-17 5.116381e-18
6000.000000 4.042276e-17 5.116381e-18
6005.000000 4.221539e-17 6.438249e-19
6010.000000 4.318258e-17 5.116381e-18
6015.000000 4.366557e-17 7.007347e-19
6020.000000 4.236362e-17 5.116381e-18
6025.000000 4.302860e-17 9.109355e-19
6030.000000 4.257803e-17 1.625929e-18
6035.000000 4.391703e-17 5.116381e-18
6040.000000 4.461538e-17 1.534914e-17
6045.000000 4.408357e-17 1.534914e-17
6050.000000 4.276778e-17 1.534914e-17
6055.000000 4.111420e-17 1.534914e-17
6060.000000 3.956903e-17 1.534914e-17
6065.000000 3.857845e-17 5.116381e-18
6070.000000 3.828445e-17 8.393853e-18
6075.000000 3.761213e-17 4.795211e-19
6080.000000 3.650471e-17 2.284106e-19
6085.000000 3.680078e-17 1.448186e-18
6090.000000 3.391861e-17 5.116381e-18
6095.000000 3.566224e-17 5.116381e-18
6100.000000 3.242507e-17 1.853804e-18
6105.000000 3.114907e-17 6.595689e-19
6110.000000 3.090047e-17 2.103315e-18
6115.000000 2.903874e-17 7.930461e-19
6120.000000 2.726696e-17 2.163716e-18
6125.000000 2.697996e-17 1.776134e-19
6130.000000 2.593992e-17 3.782744e-19
6135.000000 2.603266e-17 1.866190e-20
6140.000000 2.579618e-17 1.734578e-19
6145.000000 2.810237e-17 3.043861e-19
6150.000000 2.766156e-17 2.454663e-18
6155.000000 2.696258e-17 2.534415e-18
6160.000000 2.765746e-17 1.212802e-18
6165.000000 2.702688e-17 5.412004e-19
6170.000000 2.829107e-17 3.369385e-18
6175.000000 2.789545e-17 1.057303e-18
6180.000000 2.888909e-17 1.098713e-18
6185.000000 2.954436e-17 1.775615e-18
6190.000000 2.843273e-17 1.441722e-18
6195.000000 2.992506e-17 9.026311e-19
6200.000000 2.872227e-17 1.332946e-18
6205.000000 3.048008e-17 7.315782e-19
6210.000000 2.908993e-17 1.398696e-18
6215.000000 2.930479e-17 1.158378e-18
6220.000000 2.904103e-17 3.881877e-19
6225.000000 2.976062e-17 1.373496e-18
6230.000000 2.904208e-17 1.220070e-18
6235.000000 3.209475e-17 2.696704e-18
6240.000000 3.210316e-17 2.939412e-19
6245.000000 3.045496e-17 1.681086e-18
6250.000000 3.200268e-17 8.112098e-19
6255.000000 3.306074e-17 7.236128e-19
6260.000000 3.307783e-17 3.523363e-19
6265.000000 3.373953e-17 1.673997e-19
6270.000000 3.398868e-17 9.954551e-19
6275.000000 3.710188e-17 1.809734e-18
6280.000000 3.553417e-17 1.077802e-18
6285.000000 3.489547e-17 6.967247e-19
6290.000000 3.572786e-17 5.860147e-19
6295.000000 3.540522e-17 1.200354e-18
6300.000000 3.362955e-17 9.475102e-18
6305.000000 3.342988e-17 5.116381e-18
6310.000000 3.575991e-17 1.725761e-18
6315.000000 3.471600e-17 1.110327e-18
6320.000000 3.488822e-17 1.000986e-18
6325.000000 3.328782e-17 8.547706e-19
6330.000000 3.412121e-17 3.357419e-19
6335.000000 3.346681e-17 9.453725e-19
6340.000000 3.343949e-17 1.234577e-18
6345.000000 3.280482e-17 8.334868e-19
6350.000000 3.244377e-17 2.179340e-18
6355.000000 3.208098e-17 3.559500e-18
6360.000000 2.868994e-17 5.874740e-18
6365.000000 2.689908e-17 2.060611e-18
6370.000000 2.806672e-17 3.464754e-18
6375.000000 2.915304e-17 2.492247e-19
6380.000000 2.826769e-17 8.191789e-19
6385.000000 2.877403e-17 1.311220e-18
6390.000000 2.788276e-17 7.280884e-19
6395.000000 2.749865e-17 5.357738e-19
6400.000000 2.835491e-17 9.609506e-19
6405.000000 2.675171e-17 1.393003e-19
6410.000000 2.871604e-17 1.490100e-18
6415.000000 2.836392e-17 1.262425e-18
6420.000000 2.803688e-17 2.962122e-19
6425.000000 2.872694e-17 3.350964e-19
6430.000000 2.931761e-17 5.116381e-18
6435.000000 2.969184e-17 1.475333e-18
6440.000000 2.940611e-17 1.007219e-18
6445.000000 2.953923e-17 1.136459e-18
6450.000000 3.039034e-17 1.010888e-18
6455.000000 3.022599e-17 1.446768e-18
6460.000000 3.097050e-17 1.380023e-18
6465.000000 3.094764e-17 7.507534e-19
6470.000000 3.271119e-17 1.385683e-18
6475.000000 3.326750e-17 1.685427e-19
6480.000000 3.392339e-17 6.811272e-19
6485.000000 3.445075e-17 9.025438e-19
6490.000000 3.417992e-17 1.032751e-18
6495.000000 3.495448e-17 5.812297e-19
6500.000000 3.618882e-17 1.302181e-18
6505.000000 3.603892e-17 1.031818e-18
6510.000000 3.853092e-17 4.943353e-19
6515.000000 3.721932e-17 2.232872e-19
6520.000000 3.803564e-17 1.226891e-18
6525.000000 3.760217e-17 1.150788e-18
6530.000000 3.915531e-17 6.284347e-19
6535.000000 3.868574e-17 8.015710e-19
6540.000000 3.958216e-17 7.655019e-19
6545.000000 4.032441e-17 8.091372e-19
6550.000000 4.066965e-17 4.823509e-19
6555.000000 4.186758e-17 9.717160e-19
6560.000000 4.096160e-17 2.593130e-18
6565.000000 4.130357e-17 2.055468e-18
6570.000000 4.129981e-17 1.910115e-18
6575.000000 4.023368e-17 1.639311e-18
6580.000000 4.102238e-17 1.369470e-18
6585.000000 4.183741e-17 1.123889e-18
6590.000000 4.228720e-17 1.009484e-18
6595.000000 4.229403e-17 2.104914e-18
6600.000000 4.236581e-17 1.584618e-18
6605.000000 4.165108e-17 6.055306e-19
6610.000000 4.001955e-17 1.850556e-18
6615.000000 4.397456e-17 9.169095e-19
6620.000000 4.741975e-17 1.910794e-18
6625.000000 3.799372e-17 1.464885e-18
6630.000000 3.675207e-17 1.663321e-18
6635.000000 4.061799e-17 6.477923e-19
6640.000000 4.357103e-17 1.185238e-18
6645.000000 3.505503e-17 2.563686e-18
6650.000000 3.318709e-17 1.466949e-18
6655.000000 3.311148e-17 1.550303e-18
6660.000000 3.340115e-17 2.194939e-18
6665.000000 3.121212e-17 5.676037e-19
6670.000000 3.006468e-17 9.660406e-19
6675.000000 2.945485e-17 1.386597e-18
6680.000000 2.720042e-17 7.461185e-19
6685.000000 2.705977e-17 1.154458e-18
6690.000000 2.666367e-17 5.886780e-19
6695.000000 2.545557e-17 6.858794e-19
6700.000000 2.412186e-17 1.412263e-18
6705.000000 2.394308e-17 9.331556e-19
6710.000000 2.260444e-17 1.201076e-18
6715.000000 2.161523e-17 8.225289e-19
6720.000000 2.225533e-17 8.836072e-19
6725.000000 1.927162e-17 9.983597e-19
6730.000000 2.090807e-17 6.157854e-19
6735.000000 1.901792e-17 1.138813e-18
6740.000000 1.904164e-17 6.646310e-19
6745.000000 1.892259e-17 4.791723e-19
6750.000000 1.802664e-17 8.633518e-19
6755.000000 1.801385e-17 9.438813e-19
6760.000000 1.771951e-17 1.168848e-18
6765.000000 1.656734e-17 1.335940e-18
6770.000000 1.856365e-17 1.638043e-18
6775.000000 1.924484e-17 5.688702e-19
6780.000000 1.625393e-17 7.370811e-19
6785.000000 1.661113e-17 5.116381e-18
6790.000000 1.742201e-17 1.125293e-18
6795.000000 1.447951e-17 8.095902e-19
6800.000000 1.408699e-17 1.150957e-18
6805.000000 1.349458e-17 1.023906e-18
6810.000000 1.323148e-17 3.272918e-19
6815.000000 1.356338e-17 1.109388e-18
6820.000000 1.203968e-17 9.931234e-19
6825.000000 1.148436e-17 3.345861e-19
6830.000000 1.148412e-17 6.878021e-19
6835.000000 1.230662e-17 2.473150e-19
6840.000000 1.207531e-17 3.172098e-19
6845.000000 1.209817e-17 1.091293e-18
6850.000000 1.248627e-17 2.353717e-19
6855.000000 1.285849e-17 1.206166e-18
6860.000000 1.213958e-17 1.123646e-18
6865.000000 1.074051e-17 8.919276e-19
6870.000000 9.895089e-18 6.205890e-19
6875.000000 1.062288e-17 7.247981e-19
6880.000000 1.110157e-17 1.112147e-18
6885.000000 1.144366e-17 1.378653e-18
6890.000000 9.811512e-18 7.449529e-19
6895.000000 1.050464e-17 1.393512e-19
6900.000000 1.165752e-17 6.185774e-19
6905.000000 1.185757e-17 1.055299e-18
6910.000000 1.217770e-17 8.525341e-19
6915.000000 1.291982e-17 7.865476e-19
6920.000000 1.312985e-17 1.089475e-18
6925.000000 1.283629e-17 1.925006e-19
6930.000000 1.425680e-17 1.914564e-18
6935.000000 1.422442e-17 8.605792e-19
6940.000000 1.496968e-17 1.364005e-18
6945.000000 1.493698e-17 1.112635e-18
6950.000000 1.585707e-17 1.263133e-18
6955.000000 1.520573e-17 1.039469e-18
6960.000000 1.504707e-17 1.470745e-18
6965.000000 1.694847e-17 2.817394e-20
6970.000000 1.684914e-17 1.075121e-18
6975.000000 1.829233e-17 1.194517e-18
6980.000000 1.949940e-17 2.204917e-18
6985.000000 1.908930e-17 1.801008e-18
6990.000000 2.153644e-17 1.102675e-18
6995.000000 2.165065e-17 1.217364e-18
7000.000000 2.235019e-17 1.414745e-18
7005.000000 2.439585e-17 7.625179e-19
7010.000000 2.434129e-17 4.438566e-19
7015.000000 2.497345e-17 1.372355e-18
7020.000000 2.464074e-17 1.598405e-18
7025.000000 2.484020e-17 1.314900e-18
7030.000000 2.465593e-17 1.143317e-18
7035.000000 2.543954e-17 9.507781e-19
7040.000000 2.797463e-17 2.192696e-18
7045.000000 2.648261e-17 2.025727e-18
7050.000000 2.736661e-17 1.808825e-18
7055.000000 2.776018e-17 1.725791e-18
7060.000000 2.719350e-17 8.123309e-19
7065.000000 2.837301e-17 2.301148e-18
7070.000000 2.894969e-17 1.917746e-18
7075.000000 3.070438e-17 1.754613e-18
7080.000000 3.001635e-17 4.864330e-19
7085.000000 3.082643e-17 1.000258e-18
7090.000000 3.135756e-17 1.480799e-18
7095.000000 3.265868e-17 8.573895e-19
7100.000000 3.259729e-17 1.608077e-18
7105.000000 3.427493e-17 1.236631e-18
7110.000000 3.405399e-17 1.360295e-18
7115.000000 3.471908e-17 1.956384e-18
7120.000000 3.782184e-17 1.877405e-18
7125.000000 3.824409e-17 1.853108e-18
7130.000000 3.983570e-17 2.142989e-18
7135.000000 4.175018e-17 1.913633e-18
7140.000000 4.130986e-17 1.866003e-18
7145.000000 4.226161e-17 1.574780e-18
7150.000000 4.449541e-17 1.865760e-18
7155.000000 4.530898e-17 1.742967e-18
7160.000000 4.551943e-17 1.124922e-18
7165.000000 4.714880e-17 1.605602e-18
7170.000000 4.768960e-17 1.112136e-18
7175.000000 4.773458e-17 2.723516e-18
7180.000000 4.994502e-17 1.964692e-18
7185.000000 4.879247e-17 2.924872e-18
7190.000000 4.974336e-17 1.757406e-18
7195.000000 5.246063e-17 1.193792e-18
7200.000000 5.157532e-17 1.722404e-18
7205.000000 5.311413e-17 1.524298e-18
7210.000000 5.416363e-17 1.762078e-18
7215.000000 5.508041e-17 2.377024e-18
7220.000000 5.636069e-17 1.134840e-18
7225.000000 5.782576e-17 9.724850e-19
7230.000000 5.708953e-17 1.790594e-18
7235.000000 5.533924e-17 2.641520e-18
7240.000000 5.606065e-17 1.220506e-18
7245.000000 5.482740e-17 1.756649e-18
7250.000000 5.957171e-17 1.216309e-18
7255.000000 5.865430e-17 1.684892e-18
7260.000000 6.069695e-17 2.391375e-18
7265.000000 6.166940e-17 2.434226e-18
7270.000000 6.306763e-17 1.347180e-18
7275.000000 6.417822e-17 1.923818e-18
7280.000000 6.683877e-17 1.968963e-18
7285.000000 7.249972e-17 1.480632e-18
7290.000000 7.362555e-17 9.314034e-19
7295.000000 7.577313e-17 1.582330e-18
7300.000000 7.661554e-17 1.998466e-18
7305.000000 7.748316e-17 1.113176e-18
7310.000000 8.099684e-17 1.852189e-18
7315.000000 8.462374e-17 1.591585e-18
7320.000000 8.769802e-17 2.034740e-18
7325.000000 8.943386e-17 1.722015e-18
7330.000000 8.957442e-17 2.748802e-18
7335.000000 8.777316e-17 1.401729e-18
7340.000000 9.041016e-17 7.304602e-19
7345.000000 9.102498e-17 5.295399e-19
7350.000000 9.299300e-17 1.847517e-18
7355.000000 9.184629e-17 2.410152e-18
7360.000000 9.222242e-17 2.758786e-18
7365.000000 9.074531e-17 1.681360e-18
7370.000000 9.097718e-17 1.651512e-18
7375.000000 9.274628e-17 1.713730e-18
7380.000000 9.199076e-17 2.404072e-18
7385.000000 9.017351e-17 2.766180e-18
7390.000000 8.856772e-17 2.983878e-18
7395.000000 8.995777e-17 3.203393e-18
7400.000000 8.542142e-17 2.046305e-18
7405.000000 8.552391e-17 1.862894e-18
7410.000000 8.358422e-17 2.560400e-18
7415.000000 7.978703e-17 2.331188e-18
7420.000000 7.664036e-17 2.885222e-18
7425.000000 7.337881e-17 2.418521e-18
7430.000000 7.120660e-17 2.738389e-18
7435.000000 7.111167e-17 2.888256e-18
7440.000000 6.749307e-17 2.193412e-18
7445.000000 6.392778e-17 2.392730e-18
7450.000000 6.093371e-17 2.187469e-18
7455.000000 5.982044e-17 2.731332e-18
7460.000000 5.985434e-17 2.504838e-18
7465.000000 5.619846e-17 2.548581e-18
7470.000000 5.490448e-17 1.504333e-18
7475.000000 5.386367e-17 1.759063e-18
7480.000000 5.169127e-17 1.504029e-18
7485.000000 4.995123e-17 1.574118e-18
7490.000000 5.103244e-17 1.525947e-18
7495.000000 4.862783e-17 7.401271e-19
7500.000000 4.855931e-17 9.514759e-19
7505.000000 4.774015e-17 1.669978e-18
7510.000000 4.734259e-17 1.253177e-18
7515.000000 4.776162e-17 1.447557e-18
7520.000000 4.550407e-17 1.510738e-18
7525.000000 4.492206e-17 1.960047e-18
7530.000000 4.123197e-17 2.406860e-18
7535.000000 4.047785e-17 1.863710e-18
7540.000000 4.145232e-17 1.652678e-18
7545.000000 3.930019e-17 1.593205e-18
7550.000000 4.104301e-17 8.509018e-19
7555.000000 3.650025e-17 1.646813e-18
7560.000000 3.818955e-17 1.475710e-18
7565.000000 3.524850e-17 1.593713e-18
7570.000000 3.464223e-17 2.006788e-18
7575.000000 3.497329e-17 2.858193e-18
7580.000000 3.456789e-17 5.116381e-18
7585.000000 3.309936e-17 3.257999e-19
7590.000000 3.212520e-17 3.896208e-19
7595.000000 2.558234e-17 5.116381e-18
7600.000000 1.405433e-17 5.116381e-18
7605.000000 9.709374e-18 5.116381e-18
7610.000000 1.021215e-17 5.116381e-18
7615.000000 1.433484e-17 5.116381e-18
7620.000000 1.964872e-17 6.635457e-19
7625.000000 1.712460e-17 3.443175e-19
7630.000000 1.521281e-17 1.477576e-18
7635.000000 1.459855e-17 2.366520e-19
7640.000000 1.482427e-17 1.016170e-18
7645.000000 1.567026e-17 1.322384e-18
7650.000000 1.681502e-17 1.628598e-18
7655.000000 1.793703e-17 1.934811e-18
7660.000000 1.871477e-17 2.241025e-18
7665.000000 1.882673e-17 8.490797e-19
7670.000000 1.853978e-17 1.347950e-18
7675.000000 1.927155e-17 4.704633e-19
7680.000000 1.922788e-17 1.772665e-18
7685.000000 1.900782e-17 1.320030e-18
7690.000000 1.896120e-17 4.564326e-19
7695.000000 1.973684e-17 2.747442e-19
7700.000000 1.896554e-17 5.061345e-20
7705.000000 1.890450e-17 4.052622e-19
7710.000000 1.869763e-17 9.267495e-19
7715.000000 1.844713e-17 5.116381e-18
7720.000000 1.759696e-17 5.116381e-18
7725.000000 1.846907e-17 5.189354e-19
7730.000000 1.923398e-17 1.203654e-18
7735.000000 1.938366e-17 1.254171e-18
7740.000000 1.883813e-17 5.699217e-19
7745.000000 1.930702e-17 3.627217e-19
7750.000000 2.069947e-17 5.116381e-18
7755.000000 1.969461e-17 5.116381e-18
7760.000000 1.849987e-17 1.058272e-18
7765.000000 1.899049e-17 1.377484e-18
7770.000000 2.010216e-17 9.818282e-19
7775.000000 1.997980e-17 1.502291e-18
7780.000000 1.925311e-17 1.420202e-18
7785.000000 2.001494e-17 8.264895e-19
7790.000000 2.018244e-17 1.919241e-18
7795.000000 1.938398e-17 1.447937e-18
7800.000000 2.061848e-17 6.473444e-19
7805.000000 2.009309e-17 5.391435e-19
7810.000000 2.056389e-17 7.333651e-19
7815.000000 2.072074e-17 5.892222e-19
7820.000000 1.950594e-17 5.116381e-18
7825.000000 2.038316e-17 2.331471e-18
7830.000000 2.071258e-17 9.503351e-19
7835.000000 2.148504e-17 8.703653e-19
7840.000000 2.089980e-17 6.911979e-19
7845.000000 2.029929e-17 1.051458e-18
7850.000000 2.019864e-17 9.793873e-19
7855.000000 2.001791e-17 4.442711e-19
7860.000000 2.081503e-17 7.378852e-19
7865.000000 2.113540e-17 1.260744e-18
7870.000000 2.070131e-17 7.155669e-19
7875.000000 2.068167e-17 7.999235e-19
7880.000000 2.059736e-17 1.248457e-18
7885.000000 1.917544e-17 4.676297e-19
7890.000000 1.888584e-17 8.272139e-19
7895.000000 1.967388e-17 1.637605e-18
7900.000000 1.923288e-17 7.099568e-19
7905.000000 1.843111e-17 1.305472e-18
7910.000000 1.824218e-17 5.116381e-18
7915.000000 1.916708e-17 5.116381e-18
7920.000000 1.853240e-17 5.413960e-20
7925.000000 1.819478e-17 1.359646e-18
7930.000000 1.713167e-17 9.142855e-19
7935.000000 1.695352e-17 6.237585e-19
7940.000000 1.651243e-17 1.751109e-18
7945.000000 1.717097e-17 1.239924e-18
7950.000000 1.554728e-17 5.102090e-19
7955.000000 1.525802e-17 4.874305e-19
7960.000000 1.496480e-17 5.116381e-18
7965.000000 1.395264e-17 5.116381e-18
7970.000000 1.385280e-17 4.419065e-19
7975.000000 1.444685e-17 1.441551e-18
7980.000000 1.354308e-17 1.070803e-18
7985.000000 1.386551e-17 6.935163e-19
7990.000000 1.239181e-17 5.116381e-18
7995.000000 1.510410e-17 5.116381e-18
8000.000000 1.434207e-17 6.596912e-19
8005.000000 1.378489e-17 6.280025e-19
8010.000000 1.373602e-17 5.116381e-18
8015.000000 1.469903e-17 8.009527e-19
8020.000000 1.319510e-17 1.073654e-18
8025.000000 1.381758e-17 8.553488e-19
8030.000000 1.364411e-17 1.357682e-19
8035.000000 1.315561e-17 4.622044e-19
8040.000000 1.296141e-17 4.600349e-19
8045.000000 1.346488e-17 5.334508e-19
8050.000000 1.319072e-17 7.272328e-19
8055.000000 1.252366e-17 7.718548e-19
8060.000000 1.320575e-17 3.760460e-19
8065.000000 1.403970e-17 1.432257e-18
8070.000000 1.256835e-17 8.135102e-19
8075.000000 1.353636e-17 1.123737e-18
8080.000000 1.329080e-17 8.865707e-19
8085.000000 1.260576e-17 8.102056e-19
8090.000000 1.320687e-17 5.955481e-19
8095.000000 1.300439e-17 1.765244e-19
8100.000000 1.149707e-17 1.155703e-19
8105.000000 1.241949e-17 4.341122e-19
8110.000000 1.231560e-17 2.878387e-19
8115.000000 1.146093e-17 7.116549e-19
8120.000000 1.078015e-17 8.423295e-19
8125.000000 1.091445e-17 8.429726e-19
8130.000000 1.093732e-17 5.970733e-19
8135.000000 9.472732e-18 3.719918e-19
8140.000000 9.201887e-18 9.848873e-19
8145.000000 9.189302e-18 8.901589e-19
8150.000000 8.499960e-18 3.798038e-19
8155.000000 7.956424e-18 6.170949e-19
8160.000000 7.312522e-18 1.033508e-18
8165.000000 6.077254e-18 5.859469e-19
8170.000000 6.366801e-18 5.116381e-18
8175.000000 6.073892e-18 7.401937e-19
8180.000000 5.380807e-18 3.757814e-19
8185.000000 5.454937e-18 3.621983e-19
8190.000000 4.924750e-18 6.247243e-19
8195.000000 5.190123e-18 6.825290e-19
8200.000000 4.568517e-18 5.802143e-19
8205.000000 4.131188e-18 3.701688e-19
8210.000000 4.037714e-18 5.522829e-19
8215.000000 4.215483e-18 2.943251e-19
8220.000000 3.677170e-18 3.818514e-19
8225.000000 3.419078e-18 2.606747e-19
8230.000000 3.350967e-18 3.456825e-19
8235.000000 3.492346e-18 5.032712e-19
8240.000000 3.719844e-18 5.234053e-19
8245.000000 3.232310e-18 5.384493e-19
8250.000000 2.915187e-18 9.055377e-19
8255.000000 3.422490e-18 7.260067e-19
8260.000000 3.766791e-18 1.354583e-18
8265.000000 3.472823e-18 9.745317e-19
8270.000000 3.854662e-18 9.534322e-19
8275.000000 3.125864e-18 7.381660e-19
8280.000000 3.934590e-18 2.248007e-18
8285.000000 3.283646e-18 5.116381e-18
8290.000000 3.987773e-18 1.137632e-18
8295.000000 2.733715e-18 5.116381e-18
8300.000000 2.031405e-18 8.042231e-18
8305.000000 2.783496e-18 2.451062e-19
8310.000000 4.245629e-18 5.116381e-18
8315.000000 4.097145e-18 7.899616e-19
8320.000000 3.128689e-18 9.070310e-19
8325.000000 2.740784e-18 1.060896e-18
8330.000000 3.803713e-18 1.919526e-19
8335.000000 2.449379e-18 3.115161e-19
8340.000000 1.755436e-18 5.739413e-18
8345.000000 2.211378e-18 1.054428e-17
8350.000000 3.025651e-18 5.116381e-18
8355.000000 3.646224e-18 1.382237e-18
8360.000000 4.100227e-18 9.374818e-19
8365.000000 3.746228e-18 3.052168e-19
8370.000000 3.885587e-18 2.872998e-19
8375.000000 4.816265e-18 1.218822e-18
8380.000000 4.178902e-18 1.181423e-18
8385.000000 4.809979e-18 8.038474e-19
8390.000000 4.469143e-18 5.090745e-19
8395.000000 4.832957e-18 9.868044e-20
8400.000000 5.857705e-18 5.539294e-19
8405.000000 5.640599e-18 5.116381e-18
8410.000000 4.336323e-18 1.625984e-19
8415.000000 4.709126e-18 1.259768e-18
8420.000000 5.211134e-18 6.747699e-19
8425.000000 3.923521e-18 5.116381e-18
8430.000000 5.890306e-18 5.116381e-18
8435.000000 3.776172e-18 5.116381e-18
8440.000000 5.586246e-18 3.548686e-19
8445.000000 5.324733e-18 2.185293e-19
8450.000000 6.509706e-18 5.154001e-19
8455.000000 6.429723e-18 5.508693e-19
8460.000000 6.813375e-18 1.274296e-18
8465.000000 7.539662e-18 8.959846e-19
8470.000000 7.477903e-18 1.725576e-19
8475.000000 6.732832e-18 1.182759e-18
8480.000000 8.034303e-18 1.588472e-18
8485.000000 8.090181e-18 1.074018e-18
8490.000000 8.435192e-18 4.978000e-19
8495.000000 9.178244e-18 7.930822e-19
8500.000000 9.600021e-18 1.223807e-18
8505.000000 8.771854e-18 8.265153e-19
8510.000000 9.768806e-18 1.484520e-18
8515.000000 1.126088e-17 5.061034e-19
8520.000000 1.221974e-17 1.228376e-18
8525.000000 1.229526e-17 9.474829e-19
8530.000000 1.367850e-17 5.840186e-19
8535.000000 1.572143e-17 1.291279e-18
8540.000000 1.639887e-17 1.301120e-18
8545.000000 1.889917e-17 1.670011e-18
8550.000000 2.243612e-17 1.156739e-18
8555.000000 2.390090e-17 3.590839e-18
8560.000000 2.542323e-17 3.571940e-18
8565.000000 2.780265e-17 3.169873e-18
8570.000000 3.002610e-17 4.040836e-18
8575.000000 3.128516e-17 2.240768e-18
8580.000000 3.386995e-17 2.921951e-18
8585.000000 3.510033e-17 2.426034e-18
8590.000000 3.810199e-17 3.068440e-18
8595.000000 4.105603e-17 2.686643e-18
8600.000000 4.169146e-17 1.323893e-18
8605.000000 4.260395e-17 2.414660e-18
8610.000000 4.143575e-17 1.675507e-18
8615.000000 4.172474e-17 1.650120e-18
8620.000000 4.292601e-17 1.196579e-18
8625.000000 4.392508e-17 2.919870e-18
8630.000000 4.592313e-17 1.896551e-18
8635.000000 4.716123e-17 1.958612e-18
8640.000000 4.886065e-17 2.771056e-18
8645.000000 5.290667e-17 2.221681e-18
8650.000000 5.001810e-17 2.356965e-18
8655.000000 5.048394e-17 1.461390e-18
8660.000000 5.121173e-17 2.580563e-18
8665.000000 5.164816e-17 2.461475e-18
8670.000000 5.145642e-17 2.508371e-18
8675.000000 5.400372e-17 4.085183e-19
8680.000000 5.339872e-17 2.460198e-19
8685.000000 5.407293e-17 3.131632e-18
8690.000000 5.466871e-17 2.847098e-18
8695.000000 5.647337e-17 3.102272e-18
8700.000000 5.966661e-17 3.906055e-18
8705.000000 5.917332e-17 3.169995e-18
8710.000000 5.990790e-17 2.943709e-18
8715.000000 6.093548e-17 2.763052e-18
8720.000000 5.953090e-17 2.885078e-18
8725.000000 6.318219e-17 2.880895e-18
8730.000000 6.337738e-17 3.588744e-18
8735.000000 6.110850e-17 1.291669e-18
8740.000000 6.399605e-17 4.511196e-18
8745.000000 6.597872e-17 3.665960e-18
8750.000000 6.901318e-17 7.854363e-19
8755.000000 6.959281e-17 2.892177e-18
8760.000000 7.066008e-17 4.670189e-18
8765.000000 7.301706e-17 5.116381e-18
8770.000000 7.181499e-17 1.342209e-17
8775.000000 6.777796e-17 3.831678e-18
8780.000000 6.498930e-17 5.116381e-18
8785.000000 6.806005e-17 4.588213e-18
8790.000000 6.648112e-17 3.298642e-18
8795.000000 6.591919e-17 1.181935e-18
8800.000000 6.899270e-17 4.516753e-18
8805.000000 7.274418e-17 5.027674e-18
8810.000000 7.274923e-17 5.056954e-18
8815.000000 6.820810e-17 4.012254e-18
8820.000000 6.685171e-17 3.620189e-18
8825.000000 6.161906e-17 5.116381e-18
8830.000000 6.448259e-17 6.902681e-18
8835.000000 6.167452e-17 5.116381e-18
8840.000000 6.569845e-17 4.346229e-18
8845.000000 5.807660e-17 2.791974e-18
8850.000000 5.510371e-17 1.785169e-19
8855.000000 5.400769e-17 1.250223e-18
8860.000000 5.719040e-17 4.326970e-18
8865.000000 5.222941e-17 4.484400e-18
8870.000000 5.074454e-17 1.170010e-18
8875.000000 5.319097e-17 4.219760e-18
8880.000000 5.327255e-17 4.384538e-18
8885.000000 4.823954e-17 5.116381e-18
8890.000000 4.820419e-17 1.534914e-17
8895.000000 5.140456e-17 1.534914e-17
8900.000000 5.205048e-17 5.116381e-18
8905.000000 4.768346e-17 2.388457e-18
8910.000000 4.678576e-17 2.032689e-18
8915.000000 4.836299e-17 5.116381e-18
8920.000000 4.332591e-17 5.116381e-18
8925.000000 4.273728e-17 8.293923e-19
8930.000000 4.231144e-17 6.513711e-19
8935.000000 3.979545e-17 1.243113e-18
8940.000000 4.068719e-17 1.697191e-18
8945.000000 3.692443e-17 2.517677e-18
8950.000000 3.710276e-17 2.126698e-18
8955.000000 3.210367e-17 5.116381e-18
8960.000000 2.935803e-17 1.497088e-18
8965.000000 2.564239e-17 3.897032e-18
8970.000000 2.467609e-17 1.100933e-18
8975.000000 2.844992e-17 5.903506e-18
8980.000000 2.673618e-17 6.709329e-18
8985.000000 2.473817e-17 7.400718e-18
8990.000000 1.674577e-17 7.426434e-18
8995.000000 2.109519e-17 9.248580e-18
9000.000000 1.322237e-17 5.116381e-18
9005.000000 1.185124e-17 4.634503e-19
9010.000000 1.825020e-17 8.824244e-18
9015.000000 1.694942e-17 9.022776e-18
9020.000000 1.590058e-17 9.167420e-18
9025.000000 6.994147e-18 9.595125e-18
9030.000000 1.451986e-17 9.747669e-18
9035.000000 1.405365e-17 1.028458e-17
9040.000000 1.385963e-17 1.092198e-17
9045.000000 1.288232e-17 1.057887e-17
9050.000000 1.216446e-17 1.048961e-17
9055.000000 2.632775e-18 1.035323e-17
9060.000000 2.347023e-18 1.104248e-17
9065.000000 1.092060e-17 1.059475e-17
9070.000000 1.037769e-17 1.035349e-17
9075.000000 1.186970e-18 1.013512e-17
9080.000000 9.585787e-18 9.981706e-18
9085.000000 9.875186e-18 1.056837e-17
9090.000000 9.312659e-18 1.032657e-17
9095.000000 9.605756e-18 1.061326e-17
9100.000000 9.841337e-18 1.092514e-17
9105.000000 9.034758e-18 1.059401e-17
9110.000000 9.479408e-18 1.073475e-17
9115.000000 1.912605e-19 1.043971e-17
9120.000000 9.457410e-18 1.085095e-17
9125.000000 9.741158e-18 1.120063e-17
9130.000000 9.388324e-18 1.108175e-17
9135.000000 9.163489e-18 1.077577e-17
9140.000000 9.538143e-18 1.100664e-17
9145.000000 1.049306e-17 1.228706e-17
9150.000000 1.032433e-17 1.223729e-17
9155.000000 9.814022e-18 1.151440e-17
9160.000000 1.032867e-17 1.206093e-17
9165.000000 1.083403e-17 1.270438e-17
9170.000000 1.124274e-17 1.310411e-17
9175.000000 1.080673e-17 1.259065e-17
9180.000000 1.108682e-17 1.290813e-17
9185.000000 1.135754e-17 1.318625e-17
9190.000000 1.153639e-17 1.355213e-17
9195.000000 1.158622e-17 1.367230e-17
9200.000000 1.200465e-17 1.407754e-17


==> anc/NIRES.a.spec <==
# wl[um] fl[erg/s/cm2/a]
0.815391 -2.611923e-12
0.815515 -1.234676e-12
0.815639 -4.597808e-13
0.815763 -9.955916e-14
0.815886 6.333450e-15
0.816010 -3.062169e-15
0.816134 -1.600835e-14
0.816258 -1.818613e-14
0.816382 -1.491634e-14
0.816506 4.700052e-15
0.816629 1.172893e-14
0.816753 1.198508e-14
0.816877 6.415780e-15
0.817001 -2.286207e-15
0.817125 1.417730e-15
0.817248 -5.340660e-15
0.817372 -1.040401e-15
0.817496 4.068574e-15
0.817620 2.574202e-16
0.817744 -1.611852e-18
0.817868 6.994398e-16
0.817991 -6.311311e-17
0.818115 3.645985e-16
0.818239 -4.670293e-16
0.818363 1.347641e-15
0.818486 1.031721e-15
0.818610 -6.264511e-16
0.818734 2.032214e-15
0.818858 -1.479273e-16
0.818982 5.619698e-15
0.819105 1.570066e-14
0.819229 1.835484e-14
0.819353 7.148096e-15
0.819477 -5.719347e-15
0.819601 1.472408e-14
0.819724 -1.929036e-15
0.819848 -1.802656e-15
0.819972 8.762893e-15
0.820096 1.278082e-14
0.820219 2.269842e-15
0.820343 -9.969283e-15
0.820467 2.525242e-14
0.820591 9.115694e-15
0.820714 -8.689870e-15
0.820838 3.892005e-14
0.820962 2.938694e-14
0.821086 -4.544340e-16
0.821209 -5.931194e-15
0.821333 3.748880e-14
0.821457 -1.430364e-15
0.821581 -3.845542e-15
0.821704 3.362829e-14
0.821828 5.137104e-14
0.821952 -7.396724e-15
0.822076 -1.067346e-14
0.822199 -1.546379e-14
0.822323 -1.858276e-14
0.822447 2.325139e-14
0.822571 2.325161e-14
0.822694 1.403371e-14
0.822818 1.364514e-14
0.822942 -1.569806e-15
0.823066 -2.425863e-14
0.823189 -6.561148e-15
0.823313 4.499661e-14
0.823437 2.554058e-14
0.823560 2.436333e-14
0.823684 1.369153e-14
0.823808 -1.673802e-14
0.823932 -2.118919e-14
0.824055 9.438919e-15
0.824179 2.529045e-14
0.824303 -1.905977e-14
0.824426 3.057709e-14
0.824550 9.498889e-15
0.824674 -4.426511e-14
0.824797 1.460939e-14
0.824921 2.494348e-14
0.825045 1.720379e-15
0.825169 1.628800e-14
0.825292 -1.080667e-14
0.825416 1.968669e-14
0.825540 1.089309e-15
0.825663 2.883597e-14
0.825787 1.653776e-14
0.825911 2.991287e-14
0.826034 -7.126310e-15
0.826158 -4.171854e-14
0.826282 -9.831997e-15
0.826405 3.992940e-14
0.826529 3.891684e-14
0.826653 3.709413e-14
0.826776 -1.326805e-14
0.826900 -2.789911e-14
0.827024 4.099587e-14
0.827147 2.478673e-14
0.827271 -9.582692e-15
0.827395 -2.226855e-14
0.827518 -1.004761e-14
0.827642 -3.773741e-15
0.827766 -2.663293e-14
0.827889 -1.908598e-14
0.828013 5.544308e-15
0.828137 -1.099146e-14
0.828260 -1.168738e-14
0.828384 -9.481358e-15
0.828508 -1.114624e-14
0.828631 8.558935e-15
0.828755 3.912940e-14
0.828878 2.863442e-14
0.829002 8.650104e-15
0.829126 -1.131393e-14
0.829249 2.271965e-15
0.829373 -2.121347e-14
0.829497 4.334373e-14
0.829620 2.388163e-14
0.829744 -1.783160e-14
0.829867 -2.628161e-14
0.829991 -1.822287e-14
0.830115 -3.386532e-14
0.830238 5.335065e-16
0.830362 -5.067653e-15
0.830486 -3.204836e-14
0.830609 3.616492e-14
0.830733 3.322807e-14
0.830856 8.082695e-15
0.830980 1.088541e-14
0.831104 -2.023410e-14
0.831227 9.112659e-15
0.831351 -2.208852e-14
0.831474 -5.402068e-15
0.831598 5.104231e-14
0.831722 2.745359e-14
0.831845 2.350235e-14
0.831969 -3.049183e-15
0.832092 2.588353e-14
0.832216 -1.318511e-14
0.832340 -4.380856e-14
0.832463 -3.132515e-15
0.832587 4.996927e-14
0.832710 -5.852731e-14
0.832834 1.388470e-14
0.832957 -1.360309e-15
0.833081 -1.941256e-15
0.833205 -4.542968e-14
0.833328 1.736564e-14
0.833452 -5.343368e-14
0.833575 -2.474972e-14
0.833699 4.831189e-14
0.833822 -6.920916e-15
0.833946 -6.624376e-14
0.834070 -2.715603e-14
0.834193 -7.149650e-14
0.834317 -2.543374e-14
0.834440 1.790950e-14
0.834564 1.751798e-14
0.834687 -3.917029e-16
0.834811 7.227547e-15
0.834934 6.130784e-14
0.835058 -2.231941e-14
0.835181 -1.089085e-13
0.835305 1.054314e-13
0.835429 4.139981e-14
0.835552 -4.811000e-15
0.835676 -7.965414e-14
0.835799 1.646280e-14
0.835923 -1.125139e-15
0.836046 -1.185775e-13
0.836170 5.054053e-14
0.836293 4.376251e-14
0.836417 3.734282e-14
0.836540 -5.626774e-14
0.836664 1.161978e-13
0.836787 3.102812e-14
0.836911 -3.483858e-14
0.837034 -4.028810e-15
0.837158 -5.952868e-14
0.837281 1.679286e-14
0.837405 -2.556921e-14
0.837528 -1.195345e-14
0.837652 -9.795194e-15
0.837775 3.367647e-15
0.837899 2.348090e-15
0.838022 7.085404e-14
0.838146 3.450236e-14
0.838269 5.070629e-14
0.838393 6.629317e-14
0.838516 3.642766e-14
0.838640 3.794785e-15
0.838763 -3.028033e-14
0.838887 -4.020355e-15
0.839010 -2.345463e-14
0.839134 -4.069968e-15
0.839257 6.864727e-15
0.839381 4.606997e-15
0.839504 1.542708e-14
0.839628 3.229198e-14
0.839751 -4.507883e-14
0.839875 -3.413785e-14
0.839998 6.186946e-15
0.840122 -5.272532e-14
0.840245 1.358847e-14
0.840368 3.039237e-14
0.840492 7.162589e-15
0.840615 7.844509e-15
0.840739 7.775941e-15
0.840862 -2.443333e-14
0.840986 -1.115376e-14
0.841109 -3.118868e-14
0.841233 -1.267930e-14
0.841356 7.187546e-15
0.841480 4.213993e-14
0.841603 -4.901009e-16
0.841726 -1.410707e-15
0.841850 1.394200e-15
0.841973 1.791991e-15
0.842097 1.144438e-14
0.842220 2.609567e-14
0.842344 -4.577262e-15
0.842467 5.218845e-14
0.842590 1.746442e-14
0.842714 -6.988431e-15
0.842837 -2.971426e-14
0.842961 3.980248e-14
0.843084 3.871745e-15
0.843208 -1.594944e-14
0.843331 -4.777005e-14
0.843454 -3.873007e-14
0.843578 -1.723901e-14
0.843701 2.314559e-14
0.843825 2.860832e-14
0.843948 3.153469e-14
0.844071 1.332948e-14
0.844195 -5.552873e-14
0.844318 -5.119346e-14
0.844442 2.721393e-14
0.844565 9.526138e-15
0.844688 -5.984216e-14
0.844812 4.473392e-14
0.844935 -1.701139e-14
0.845059 1.303105e-14
0.845182 1.286435e-14
0.845305 3.381602e-14
0.845429 -2.847774e-14
0.845552 -6.163160e-14
0.845676 7.263917e-15
0.845799 -4.047736e-14
0.845922 -7.592724e-15
0.846046 3.602666e-14
0.846169 5.158803e-14
0.846292 4.568428e-15
0.846416 6.572858e-15
0.846539 1.989744e-14
0.846663 -4.312679e-14
0.846786 3.789008e-15
0.846909 2.555476e-15
0.847033 2.481014e-14
0.847156 2.048866e-14
0.847279 1.484939e-14
0.847403 5.571437e-14
0.847526 6.597902e-15
0.847649 -1.623311e-14
0.847773 4.303839e-14
0.847896 -2.512159e-14
0.848019 -6.655480e-15
0.848143 -1.801385e-14
0.848266 1.719388e-14
0.848389 -6.654366e-15
0.848513 5.508427e-15
0.848636 -1.422967e-14
0.848759 -3.825993e-14
0.848883 -4.256204e-14
0.849006 -2.137059e-14
0.849129 3.701221e-14
0.849253 8.700919e-15
0.849376 2.805964e-14
0.849499 -1.417538e-14
0.849623 3.141841e-15
0.849746 -5.860034e-16
0.849869 -2.601586e-14
0.849993 1.328461e-14
0.850116 -1.158916e-14
0.850239 -6.167020e-14
0.850363 -3.943807e-15
0.850486 8.224300e-15
0.850609 4.128906e-14
0.850733 1.717654e-14
0.850856 -6.282499e-14
0.850979 -5.863900e-14
0.851102 -1.014580e-14
0.851226 -5.431155e-14
0.851349 -2.032283e-14
0.851472 -5.016201e-15
0.851596 -2.598895e-14
0.851719 3.108168e-15
0.851842 -1.900980e-14
0.851966 -3.794220e-14
0.852089 -4.534104e-14
0.852212 -1.432535e-14
0.852335 2.096166e-14
0.852459 9.676910e-15
0.852582 -7.079834e-14
0.852705 -4.958147e-14
0.852828 5.725003e-14
0.852952 8.420675e-14
0.853075 -6.040391e-15
0.853198 -4.786507e-14
0.853322 3.873224e-14
0.853445 7.109038e-14
0.853568 2.010311e-15
0.853691 4.732480e-14
0.853815 5.182293e-14
0.853938 6.876700e-14
0.854061 3.544504e-14
0.854184 3.753301e-15
0.854308 -4.970550e-14
0.854431 -9.334327e-14
0.854554 6.332662e-14
0.854677 -7.609109e-15
0.854801 -1.792896e-14
0.854924 -7.739071e-14
0.855047 6.867772e-15
0.855170 3.002693e-14
0.855294 9.768108e-14
0.855417 1.070975e-13
0.855540 7.725082e-14
0.855663 2.434050e-14
0.855786 -1.892816e-14
0.855910 -2.158657e-14
0.856033 -1.793299e-14
0.856156 -9.203489e-14
0.856279 3.342042e-14
0.856403 -1.217382e-14
0.856526 2.622961e-14
0.856649 -1.138896e-14
0.856772 -2.463838e-14
0.856895 4.455850e-14
0.857019 -5.709641e-16
0.857142 1.090666e-13
0.857265 1.709380e-14
0.857388 -4.243731e-14
0.857511 -8.109568e-14
0.857635 -6.904607e-14
0.857758 8.032767e-14
0.857881 1.055360e-13
0.858004 6.439730e-14
0.858127 8.423595e-14
0.858251 7.511532e-14
0.858374 4.254400e-14
0.858497 -6.210540e-14
0.858620 -8.509150e-14
0.858743 -7.122169e-15
0.858867 -9.231654e-15
0.858990 1.744617e-14
0.859113 4.050860e-14
0.859236 1.121003e-13
0.859359 3.697810e-14
0.859482 7.983634e-14
0.859606 1.472005e-13
0.859729 -9.965923e-14
0.859852 -6.464393e-14
0.859975 -1.521912e-14
0.860098 -1.118877e-13
0.860221 4.080463e-15
0.860345 3.954623e-14
0.860468 -7.538621e-14
0.860591 -1.477138e-14
0.860714 1.184495e-14
0.860837 5.261482e-14
0.860960 5.322922e-15
0.861084 -4.046782e-14
0.861207 -5.842527e-15
0.861330 -8.668056e-14
0.861453 -9.062375e-14
0.861576 -5.143367e-14
0.861699 4.684744e-14
0.861822 7.352172e-16
0.861945 -8.723374e-14
0.862069 -1.261087e-14
0.862192 -2.154984e-14
0.862315 -5.861570e-14
0.862438 1.118411e-14
0.862561 -7.438398e-15
0.862684 -8.485356e-14
0.862807 -6.947372e-14
0.862931 -2.130448e-14
0.863054 -4.750949e-14
0.863177 4.043196e-15
0.863300 -2.222507e-14
0.863423 -3.703516e-14
0.863546 -7.449657e-14
0.863669 -4.339094e-14
0.863792 2.140574e-14
0.863915 -8.138847e-15
0.864038 2.772097e-15
0.864162 -4.505650e-14
0.864285 -1.920821e-14
0.864408 -1.348294e-14
0.864531 -5.089405e-15
0.864654 -3.787970e-14
0.864777 -5.280949e-14
0.864900 -6.272644e-14
0.865023 -4.590783e-14
0.865146 -1.543824e-14
0.865269 -2.984831e-14
0.865392 -2.024576e-14
0.865516 -2.095022e-14
0.865639 -3.693659e-14
0.865762 5.733126e-14
0.865885 2.261677e-15
0.866008 8.229596e-15
0.866131 2.522909e-14
0.866254 5.964708e-14
0.866377 -4.616577e-15
0.866500 -6.678262e-14
0.866623 -1.828735e-14
0.866746 2.295865e-14
0.866869 -3.219849e-14
0.866992 -8.612274e-14
0.867115 -1.126334e-14
0.867239 -2.967313e-14
0.867362 -4.752711e-15
0.867485 1.079605e-14
0.867608 -4.741998e-14
0.867731 -5.040942e-14
0.867854 -2.044202e-14
0.867977 -8.534880e-14
0.868100 -5.396071e-14
0.868223 -1.739910e-14
0.868346 2.794228e-16
0.868469 1.174552e-14
0.868592 6.443143e-14
0.868715 -6.503170e-14
0.868838 -6.744970e-14
0.868961 -5.805642e-15
0.869084 -3.050382e-14
0.869207 3.360791e-14
0.869330 9.733172e-14
0.869453 -5.553812e-14
0.869576 -1.135947e-14
0.869699 -1.257455e-14
0.869822 -9.881681e-14
0.869945 1.984804e-14
0.870068 -5.292816e-14
0.870191 4.285756e-15
0.870314 4.942288e-16
0.870437 -2.095794e-14
0.870560 4.365991e-14
0.870683 -2.294526e-15
0.870806 9.038606e-15
0.870929 6.607175e-15
0.871052 -2.347610e-14
0.871175 1.662039e-14
0.871298 -1.794886e-14
0.871421 -2.195189e-14
0.871544 1.445283e-14
0.871667 5.839310e-14
0.871790 1.799267e-14
0.871913 -8.093214e-15
0.872036 2.198101e-14
0.872159 8.506335e-15
0.872282 4.159666e-14
0.872405 4.073701e-14
0.872528 -3.330172e-14
0.872651 -2.465615e-14
0.872774 -1.893716e-14
0.872897 -8.702677e-15
0.873020 -2.803386e-14
0.873143 9.126978e-15
0.873266 -2.548208e-14
0.873389 -6.269827e-14
0.873512 1.745099e-14
0.873635 -5.626832e-14
0.873758 -6.479000e-15
0.873881 1.853162e-14
0.874004 -7.308993e-15
0.874127 4.675676e-14
0.874249 2.577170e-14
0.874372 -7.361856e-14
0.874495 -8.585587e-14
0.874618 -1.718530e-14
0.874741 1.739092e-14
0.874864 4.410078e-14
0.874987 3.162644e-14
0.875110 -7.333438e-14
0.875233 -2.521086e-14
0.875356 -1.297499e-14
0.875479 -6.250109e-15
0.875602 8.548204e-15
0.875725 -6.685304e-15
0.875848 -8.609497e-15
0.875971 5.855840e-14
0.876093 1.151320e-14
0.876216 -2.362615e-14
0.876339 4.174625e-14
0.876462 1.076268e-15
0.876585 4.140876e-14
0.876708 1.027908e-13
0.876831 9.255202e-14
0.876954 9.434184e-14
0.877077 -9.927837e-16
0.877200 -9.130512e-15
0.877323 8.049364e-14
0.877445 5.608158e-15
0.877568 -1.774981e-14
0.877691 9.865950e-17
0.877814 -1.709054e-14
0.877937 4.835241e-14
0.878060 -7.856419e-14
0.878183 -5.996992e-14
0.878306 1.919688e-14
0.878429 2.348837e-14
0.878551 5.145875e-14
0.878674 1.598508e-14
0.878797 3.100696e-14
0.878920 -6.729141e-14
0.879043 -1.337820e-15
0.879166 -1.597209e-14
0.879289 5.029962e-14
0.879412 3.864873e-14
0.879534 5.702435e-14
0.879657 -2.637838e-14
0.879780 -1.028243e-13
0.879903 3.388434e-14
0.880026 -1.535166e-14
0.880149 -2.843433e-14
0.880272 6.674110e-14
0.880394 -5.016610e-14
0.880517 -2.434944e-14
0.880640 7.914992e-15
0.880763 1.481505e-14
0.880886 6.437320e-14
0.881009 -1.129953e-14
0.881132 2.374286e-14
0.881254 2.568035e-14
0.881377 4.637524e-15
0.881500 -8.392397e-15
0.881623 5.841981e-15
0.881746 -3.244679e-15
0.881869 7.484002e-14
0.881991 1.911721e-14
0.882114 2.281126e-14
0.882237 1.603765e-14
0.882360 -1.445965e-18
0.882483 -3.550957e-15
0.882606 3.760391e-14
0.882728 1.171604e-14
0.882851 -1.754152e-15
0.882974 3.040068e-14
0.883097 2.511215e-14
0.883220 2.010711e-14
0.883342 8.129199e-15
0.883465 1.546018e-14
0.883588 2.918232e-15
0.883711 3.671341e-15
0.883834 4.765475e-14
0.883956 6.517733e-14
0.884079 2.293962e-15
0.884202 6.751737e-14
0.884325 2.526252e-14
0.884448 3.561080e-14
0.884570 6.251466e-14
0.884693 6.085193e-14
0.884816 4.211852e-14
0.884939 2.927426e-14
0.885062 4.975131e-15
0.885184 1.891668e-14
0.885307 1.457332e-14
0.885430 1.704189e-14
0.885553 2.872483e-14
0.885675 -9.694747e-15
0.885798 3.864125e-14
0.885921 -2.362468e-14
0.886044 -4.910213e-15
0.886166 1.422334e-14
0.886289 -4.423719e-14
0.886412 -5.589742e-15
0.886535 -2.642903e-14
0.886658 1.684632e-14
0.886780 8.788923e-14
0.886903 2.636068e-14
0.887026 4.747782e-14
0.887149 5.701798e-14
0.887271 5.830815e-14
0.887394 3.048984e-14
0.887517 5.167015e-14
0.887640 8.539329e-14
0.887762 -2.394663e-14
0.887885 3.600407e-14
0.888008 -5.585248e-16
0.888130 -1.647550e-15
0.888253 -1.083446e-14
0.888376 2.635663e-14
0.888499 1.268148e-14
0.888621 6.477211e-14
0.888744 -8.360337e-15
0.888867 6.435204e-14
0.888990 4.758829e-14
0.889112 9.644400e-15
0.889235 3.373994e-14
0.889358 -2.207099e-14
0.889480 8.077035e-14
0.889603 2.658686e-14
0.889726 2.196368e-14
0.889849 5.331374e-14
0.889971 2.066648e-14
0.890094 2.702514e-14
0.890217 -4.022118e-14
0.890339 1.782897e-16
0.890462 -5.728393e-14
0.890585 2.845863e-14
0.890707 -3.266118e-14
0.890830 7.685569e-14
0.890953 2.020213e-14
0.891076 2.875473e-14
0.891198 5.775303e-14
0.891321 2.486514e-14
0.891444 -2.314192e-14
0.891566 -1.333046e-14
0.891689 3.068469e-14
0.891812 6.828238e-14
0.891934 -7.007512e-14
0.892057 3.123092e-14
0.892180 5.111280e-14
0.892302 1.261573e-14
0.892425 -1.124401e-14
0.892548 3.662193e-14
0.892670 8.752882e-14
0.892793 9.761962e-14
0.892916 -4.896235e-15
0.893038 -2.458785e-14
0.893161 -3.008031e-14
0.893284 -1.613471e-14
0.893406 -9.813160e-16
0.893529 2.809583e-14
0.893652 3.667652e-14
0.893774 -3.587143e-14
0.893897 -4.055145e-14
0.894020 -3.902050e-14
0.894142 -5.772197e-14
0.894265 -5.731105e-14
0.894387 1.078569e-14
0.894510 5.036736e-14
0.894633 -2.042428e-15
0.894755 3.391232e-14
0.894878 -3.813355e-14
0.895001 5.035250e-14
0.895123 3.316493e-14
0.895246 4.293991e-14
0.895369 7.717323e-14
0.895491 -8.083698e-15
0.895614 6.708242e-14
0.895736 3.634502e-14
0.895859 3.663462e-14
0.895982 4.835045e-14
0.896104 7.572483e-15
0.896227 -7.876772e-14
0.896349 -3.774867e-14
0.896472 4.511592e-14
0.896595 -4.210930e-15
0.896717 -9.452769e-14
0.896840 6.565538e-14
0.896963 3.410393e-14
0.897085 6.130869e-14
0.897208 -1.820616e-14
0.897330 -3.991883e-14
0.897453 2.895243e-15
0.897575 5.322983e-14
0.897698 1.151434e-13
0.897821 2.576628e-14
0.897943 1.272537e-14
0.898066 -3.494222e-15
0.898188 -7.103929e-15
0.898311 1.801738e-14
0.898434 2.793053e-14
0.898556 4.629463e-14
0.898679 -2.711329e-15
0.898801 1.824899e-14
0.898924 -3.178479e-14
0.899046 -1.197781e-14
0.899169 2.410549e-14
0.899292 -5.026826e-14
0.899414 7.418563e-14
0.899537 6.936193e-14
0.899659 -2.507770e-14
0.899782 8.465427e-14
0.899904 5.748158e-14
0.900027 5.524866e-14
0.900149 8.483839e-14
0.900272 -2.699859e-14
0.900395 -7.298896e-14
0.900517 -1.805115e-14
0.900640 2.947087e-14
0.900762 1.238049e-15
0.900885 1.485151e-14
0.901007 -2.077166e-14
0.901130 7.959346e-14
0.901252 -1.816551e-14
0.901375 2.936982e-15
0.901497 -3.212712e-14
0.901620 -3.324174e-14
0.901742 -4.668480e-14
0.901865 -3.888639e-14
0.901988 3.353009e-14
0.902110 4.886093e-14
0.902233 3.226799e-14
0.902355 8.664251e-15
0.902478 8.512314e-15
0.902600 1.492007e-14
0.902723 1.018268e-14
0.902845 1.501138e-14
0.902968 -5.676750e-14
0.903090 1.885204e-15
0.903213 4.856929e-14
0.903335 2.367893e-14
0.903458 -5.845362e-14
0.903580 -1.762278e-14
0.903703 3.508663e-14
0.903825 -8.401190e-15
0.903948 1.397403e-14
0.904070 -6.542455e-15
0.904193 1.753464e-15
0.904315 -1.964453e-14
0.904438 4.134329e-15
0.904560 -2.320531e-14
0.904683 2.362972e-14
0.904805 -5.231836e-14
0.904928 -2.043618e-14
0.905050 -1.801063e-14
0.905172 4.777854e-14
0.905295 3.831021e-14
0.905417 -7.340273e-15
0.905540 -4.235776e-15
0.905662 -1.178137e-14
0.905785 3.993035e-14
0.905907 1.550941e-16
0.906030 -7.787662e-15
0.906152 -1.843992e-14
0.906275 -8.398018e-15
0.906397 -3.033292e-14
0.906520 2.091837e-15
0.906642 1.853344e-14
0.906765 -3.775751e-14
0.906887 2.181713e-14
0.907009 9.542069e-15
0.907132 -2.004744e-14
0.907254 -1.150014e-14
0.907377 6.895784e-15
0.907499 -1.178195e-14
0.907622 6.022682e-15
0.907744 2.482611e-14
0.907866 -5.468563e-15
0.907989 9.023254e-15
0.908111 1.875752e-14
0.908234 -3.858644e-14
0.908356 6.582483e-15
0.908479 1.717651e-14
0.908601 2.985785e-14
0.908723 1.265360e-14
0.908846 1.905959e-14
0.908968 2.354628e-16
0.909091 -2.470469e-14
0.909213 -6.412455e-15
0.909336 -7.943037e-15
0.909458 -7.913437e-15
0.909580 -5.121618e-14
0.909703 3.653212e-14
0.909825 -3.778617e-14
0.909948 2.445076e-14
0.910070 8.791352e-15
0.910192 1.817148e-14
0.910315 -9.501358e-15
0.910437 3.464015e-14
0.910560 -7.374351e-16
0.910682 -6.247689e-14
0.910804 -1.155699e-14
0.910927 1.299088e-14
0.911049 1.210748e-14
0.911171 2.755726e-14
0.911294 -1.490161e-14
0.911416 -7.095504e-15
0.911539 5.947359e-15
0.911661 1.568033e-15
0.911783 -1.776282e-14
0.911906 7.073378e-14
0.912028 -2.545839e-14
0.912150 -5.899461e-15
0.912273 2.432361e-14
0.912395 -8.924016e-15
0.912518 -1.478412e-15
0.912640 5.790559e-14
0.912762 6.304784e-14
0.912885 -1.836389e-14
0.913007 1.709989e-15
0.913129 1.309220e-14
0.913252 2.215816e-14
0.913374 -1.348615e-14
0.913496 1.368574e-14
0.913619 4.338519e-15
0.913741 3.028660e-14
0.913863 8.388909e-15
0.913986 -2.053543e-14
0.914108 2.688121e-14
0.914230 -5.930553e-15
0.914353 2.254142e-14
0.914475 9.427430e-15
0.914597 1.799270e-15
0.914720 3.307716e-14
0.914842 7.251569e-15
0.914964 5.268292e-15
0.915087 8.502063e-15
0.915209 1.030079e-14
0.915331 9.944407e-15
0.915454 9.471738e-15
0.915576 -2.813965e-14
0.915698 -1.749593e-14
0.915821 1.854174e-14
0.915943 2.139559e-14
0.916065 1.231936e-14
0.916188 1.071656e-14
0.916310 -4.061173e-15
0.916432 1.822802e-15
0.916555 3.342844e-14
0.916677 -2.369597e-14
0.916799 -2.168447e-15
0.916921 -1.979682e-14
0.917044 1.443867e-14
0.917166 1.325909e-14
0.917288 5.533394e-15
0.917411 -9.725804e-15
0.917533 2.737068e-15
0.917655 -1.180267e-14
0.917777 -1.484653e-14
0.917900 -2.029757e-15
0.918022 6.469309e-16
0.918144 -2.118414e-14
0.918267 5.262257e-15
0.918389 2.022853e-14
0.918511 9.850912e-15
0.918633 -1.228607e-14
0.918756 -7.311969e-15
0.918878 9.670048e-15
0.919000 -4.994217e-15
0.919122 -4.303355e-15
0.919245 -3.056782e-14
0.919367 -3.130075e-14
0.919489 5.741649e-15
0.919611 -4.423159e-15
0.919734 -6.982102e-15
0.919856 -1.799964e-14
0.919978 -3.819754e-15
0.920100 -1.452979e-14
0.920223 2.629697e-15
0.920345 2.003009e-14
0.920467 -1.358702e-14
0.920589 1.523028e-15
0.920712 -3.694732e-15
0.920834 2.108384e-14
0.920956 1.359731e-14
0.921078 2.668668e-14
0.921201 -2.338008e-14
0.921323 -4.405521e-14
0.921445 -7.597335e-15
0.921567 -6.038625e-15
0.921689 -1.912833e-14
0.921812 1.341033e-14
0.921934 1.231780e-14
0.922056 8.704729e-16
0.922178 5.749470e-15
0.922301 2.900774e-14
0.922423 1.899449e-14
0.922545 -2.850895e-14
0.922667 -2.399801e-14
0.922789 -2.592507e-15
0.922912 3.412165e-14
0.923034 3.362704e-15
0.923156 6.970142e-15
0.923278 3.167597e-14
0.923400 -2.894471e-14
0.923523 -7.729954e-15
0.923645 2.772497e-14
0.923767 1.183382e-14
0.923889 -2.291970e-15
0.924011 1.609573e-14
0.924134 -3.794555e-15
0.924256 -6.371891e-15
0.924378 -1.135737e-14
0.924500 1.077714e-14
0.924622 7.702101e-15
0.924744 -5.138055e-15
0.924867 3.818091e-15
0.924989 2.390104e-14
0.925111 5.279337e-15
0.925233 -2.554210e-14
0.925355 -1.810755e-14
0.925477 2.131882e-14
0.925600 9.425835e-15
0.925722 1.713212e-14
0.925844 1.305981e-14
0.925966 2.578932e-14
0.926088 1.451631e-14
0.926210 -4.591605e-16
0.926333 -1.919552e-14
0.926455 -7.037873e-15
0.926577 8.766168e-15
0.926699 2.298431e-15
0.926821 2.116232e-14
0.926943 8.612403e-18
0.927065 -1.477841e-14
0.927188 1.320324e-14
0.927310 1.223540e-14
0.927432 1.473533e-15
0.927554 8.790611e-15
0.927676 -5.776746e-15
0.927798 -3.349189e-15
0.927920 -9.573865e-15
0.928042 1.796629e-14
0.928165 1.880245e-14
0.928287 1.940611e-14
0.928409 9.690993e-15
0.928531 -1.249560e-14
0.928653 6.530123e-15
0.928775 2.509041e-15
0.928897 1.342742e-14
0.929019 1.218657e-14
0.929142 8.141492e-15
0.929264 -6.053221e-15
0.929386 1.355392e-14
0.929508 3.698123e-15
0.929630 9.894537e-16
0.929752 1.813613e-14
0.929874 -5.758495e-15
0.929996 1.234076e-14
0.930118 1.064756e-14
0.930240 -8.928773e-15
0.930362 -1.678381e-15
0.930485 7.221384e-15
0.930607 -6.798407e-15
0.930729 -8.515832e-16
0.930851 -1.866503e-14
0.930973 -6.588304e-15
0.931095 -4.218259e-15
0.931217 -3.896066e-15
0.931339 8.725039e-15
0.931461 3.494572e-15
0.931583 2.950949e-15
0.931705 -3.367307e-15
0.931827 -9.367708e-15
0.931949 -5.337320e-15
0.932072 8.851991e-15
0.932194 8.641770e-15
0.932316 4.092342e-15
0.932438 -5.736773e-15
0.932560 -1.122890e-14
0.932682 9.206002e-15
0.932804 6.972772e-16
0.932926 -1.247898e-14
0.933048 8.821101e-15
0.933170 -1.674765e-14
0.933292 -1.070343e-14
0.933414 -1.222337e-14
0.933536 -6.572886e-15
0.933658 -1.773937e-15
0.933780 -6.043458e-15
0.933902 1.303597e-14
0.934024 -1.050951e-14
0.934146 3.808290e-15
0.934268 1.241920e-15
0.934390 -2.200680e-16
0.934512 5.291498e-15
0.934634 4.042348e-15
0.934756 3.792889e-17
0.934878 3.596638e-15
0.935001 2.298676e-15
0.935123 -1.580464e-15
0.935245 1.511546e-16
0.935367 2.915992e-15
0.935489 7.857472e-16
0.935611 1.037473e-14
0.935733 2.914811e-16
0.935855 6.544025e-15
0.935977 -1.446592e-15
0.936099 2.419415e-15
0.936221 4.157159e-15
0.936343 4.075903e-15
0.936465 6.260360e-16
0.936587 1.613730e-14
0.936709 1.965632e-15
0.936831 -3.740302e-16
0.936953 -2.755190e-15
0.937075 -3.061800e-15
0.937197 1.956308e-14
0.937319 2.435490e-14
0.937440 1.664134e-14
0.937562 5.584760e-15
0.937684 3.917436e-15
0.937806 7.036333e-16
0.937928 7.899733e-15
0.938050 -5.041317e-18
0.938172 -5.988888e-16
0.938294 5.277665e-15
0.938416 -2.742597e-15
0.938538 -5.278775e-15
0.938660 6.915850e-15
0.938782 -3.278449e-15
0.938904 -1.624509e-15
0.939026 -4.083095e-15
0.939148 1.668240e-15
0.939270 4.750765e-18
0.939392 -2.936054e-15
0.939514 -4.782983e-15
0.939636 1.324169e-15
0.939758 -3.933469e-15
0.939880 1.896643e-15
0.940002 2.579675e-15
0.940124 4.530595e-15
0.940246 -4.406162e-15
0.940367 1.962913e-15
0.940489 -1.661684e-15
0.940611 -4.292290e-16
0.940733 5.792758e-15
0.940855 2.784953e-15
0.940977 1.131460e-15
0.941099 2.880050e-15
0.941221 3.492567e-15
0.941343 1.273402e-15
0.941465 1.854348e-16
0.941587 2.023738e-15
0.941709 5.380392e-15
0.941831 1.360712e-16
0.941952 3.077870e-15
0.942074 -1.254998e-15
0.942196 1.787529e-15
0.942318 -3.034854e-15
0.942440 -1.830740e-15
0.942562 5.472609e-15
0.942684 2.570590e-15
0.942806 1.507020e-15
0.942928 -1.218508e-15
0.943050 4.739696e-15
0.943171 5.316092e-15
0.943293 -5.851229e-15
0.943415 -3.444788e-15
0.943537 -7.074648e-17
0.943659 2.352258e-15
0.943781 -1.263873e-15
0.943903 -3.657387e-15
0.944025 -5.149820e-16
0.944147 -7.492073e-15
0.944268 1.812116e-15
0.944390 -8.048292e-16
0.944512 1.043685e-15
0.944634 1.797191e-15
0.944756 4.083453e-15
0.944878 9.595752e-16
0.945000 9.161956e-16
0.945122 -5.308999e-15
0.945243 -1.918807e-15
0.945365 6.202312e-15
0.945487 2.072734e-17
0.945609 3.698147e-15
0.945731 3.174106e-15
0.945853 6.736204e-15
0.945975 -2.487146e-15
0.946096 -3.584123e-15
0.946218 -6.739220e-15
0.946340 -2.418977e-15
0.946462 2.478006e-15
0.946584 -1.300683e-16
0.946706 2.687400e-16
0.946827 -3.356717e-16
0.946949 -3.447234e-15
0.947071 -3.678424e-15
0.947193 7.156558e-16
0.947315 5.535054e-16
0.947437 1.264195e-15
0.947558 4.609169e-15
0.947680 1.069937e-15
0.947802 6.020381e-16
0.947924 -1.718433e-16
0.948046 1.924020e-15
0.948167 -1.557328e-15
0.948289 -2.460645e-15
0.948411 -7.117437e-16
0.948533 3.570904e-15
0.948655 1.930051e-15
0.948777 -3.919736e-15
0.948898 -1.432358e-15
0.949020 -7.809117e-16
0.949142 1.058716e-15
0.949264 -3.126081e-15
0.949386 2.645008e-15
0.949507 -8.388352e-16
0.949629 3.837682e-16
0.949751 -2.407405e-15
0.949873 1.825999e-15
0.949995 -2.179052e-16
0.950116 2.346858e-16
0.950238 -1.518371e-15
0.950360 -1.136849e-15
0.950482 1.627963e-15
0.950603 2.379417e-15
0.950725 3.275552e-15
0.950847 2.948312e-15
0.950969 1.433462e-15
0.951091 5.429279e-16
0.951212 6.750174e-16
0.951334 1.720377e-15
0.951456 1.555500e-15
0.951578 -2.437010e-15
0.951699 2.280875e-15
0.951821 1.342470e-15
0.951943 -1.570254e-15
0.952065 2.512086e-15
0.952186 1.576390e-15
0.952308 -1.123692e-15
0.952430 2.345308e-16
0.952552 3.339574e-16
0.952673 2.832875e-15
0.952795 -1.244518e-15
0.952917 -9.186270e-16
0.953039 -3.090115e-15
0.953160 -2.165086e-15
0.953282 -1.532785e-15
0.953404 3.798432e-16
0.953526 -1.413103e-15
0.953647 -1.483851e-15
0.953769 -2.582672e-15
0.953891 3.278483e-15
0.954012 -9.614033e-16
0.954134 -3.087755e-15
0.954256 1.716742e-15
0.954378 -5.280931e-16
0.954499 -3.601678e-15
0.954621 -9.064349e-16
0.954743 -5.225579e-17
0.954865 1.873648e-15
0.954986 2.983727e-16
0.955108 8.923198e-16
0.955230 1.798296e-15
0.955351 -1.614580e-15
0.955473 -1.052247e-15
0.955595 5.016594e-16
0.955716 -5.172682e-16
0.955838 7.378477e-16
0.955960 5.171135e-16
0.956082 -5.640640e-16
0.956203 -1.946244e-15
0.956325 3.007590e-16
0.956447 -7.431690e-16
0.956568 -9.098622e-16
0.956690 8.771914e-16
0.956812 1.924201e-16
0.956933 -7.947999e-16
0.957055 -3.276421e-15
0.957177 -1.983514e-15
0.957298 -1.705723e-15
0.957420 -1.306985e-15
0.957542 5.199249e-16
0.957663 -1.456096e-15
0.957785 -3.238756e-16
0.957907 -1.320560e-15
0.958028 -9.796619e-16
0.958150 6.266541e-16
0.958272 -6.723835e-17
0.958393 1.055050e-15
0.958515 1.549150e-16
0.958637 -1.115820e-16
0.958758 4.540287e-16
0.958880 -1.033888e-15
0.959002 -5.844678e-16
0.959123 -8.867201e-16
0.959245 -6.302032e-16
0.959367 -8.687231e-16
0.959488 -6.226012e-16
0.959610 3.145083e-16
0.959732 1.697981e-15
0.959853 1.729538e-15
0.959975 -6.449468e-16
0.960096 -4.732144e-17
0.960218 2.368642e-15
0.960340 1.338949e-15
0.960461 3.322220e-16
0.960583 1.410161e-15
0.960705 -2.395722e-15
0.960826 4.839388e-16
0.960948 -1.643571e-15
0.961069 -1.848868e-15
0.961191 5.401145e-16
0.961313 1.376690e-16
0.961434 9.764389e-16
0.961556 2.177696e-15
0.961677 2.591415e-16
0.961799 1.520983e-15
0.961921 1.761542e-15
0.962042 1.716964e-15
0.962164 6.301209e-16
0.962285 2.712126e-16
0.962407 -3.320709e-16
0.962529 -7.267079e-16
0.962650 -5.667149e-16
0.962772 -4.723610e-16
0.962893 -1.479909e-15
0.963015 5.698168e-16
0.963137 4.884880e-16
0.963258 -2.132973e-15
0.963380 6.266582e-16
0.963501 -3.104039e-16
0.963623 2.142593e-15
0.963745 5.051237e-16
0.963866 1.449858e-15
0.963988 9.591564e-16
0.964109 -9.945976e-17
0.964231 -2.022203e-15
0.964352 6.705848e-16
0.964474 6.223411e-16
0.964596 -7.294819e-17
0.964717 3.605172e-16
0.964839 -4.516945e-17
0.964960 3.717843e-17
0.965082 3.746944e-16
0.965203 8.709641e-16
0.965325 -1.411430e-16
0.965446 -4.940004e-16
0.965568 7.861338e-16
0.965689 1.318260e-16
0.965811 -2.960252e-16
0.965933 -8.821247e-17
0.966054 9.950270e-16
0.966176 1.436049e-15
0.966297 9.463423e-16
0.966419 3.836825e-18
0.966540 -1.003552e-15
0.966662 3.594515e-16
0.966783 -1.145288e-17
0.966905 8.338851e-17
0.967026 7.039627e-17
0.967148 3.172251e-16
0.967269 -3.129944e-16
0.967391 7.119798e-16
0.967512 4.537500e-17
0.967634 -2.109487e-17
0.967755 9.160423e-16
0.967877 -2.935974e-16
0.967999 1.259095e-16
0.968120 8.807035e-16
0.968242 -6.989199e-16
0.968363 1.103951e-16
0.968485 5.586705e-16
0.968606 8.149660e-16
0.968728 -3.726591e-18
0.968849 2.023478e-16
0.968971 -9.663043e-17
0.969092 3.356971e-16
0.969214 1.112045e-16
0.969335 1.675146e-15
0.969457 1.738188e-15
0.969578 2.399768e-17
0.969699 -6.138353e-16
0.969821 1.036596e-15
0.969942 1.065966e-16
0.970064 -8.441100e-17
0.970185 -2.161873e-16
0.970307 8.042628e-16
0.970428 6.208468e-17
0.970550 -1.403609e-16
0.970671 9.171006e-16
0.970793 -9.279337e-18
0.970914 3.662197e-16
0.971036 3.799989e-17
0.971157 5.959779e-16
0.971279 1.505110e-16
0.971400 -1.708043e-16
0.971522 1.014156e-15
0.971643 1.324914e-15
0.971764 8.042604e-17
0.971886 -7.821482e-17
0.972007 -3.026897e-16
0.972129 -3.017666e-16
0.972250 6.198146e-17
0.972372 2.261280e-16
0.972493 5.991740e-16
0.972615 -1.614607e-16
0.972736 1.078313e-15
0.972857 9.321005e-16
0.972979 -1.517396e-16
0.973100 4.394715e-16
0.973222 -1.352998e-16
0.973343 -2.732990e-16
0.973465 -3.432338e-16
0.973586 -6.242767e-16
0.973707 -3.819023e-16
0.973829 7.060407e-16
0.973950 -2.659039e-16
0.974072 -2.689970e-16
0.974193 5.474189e-16
0.974315 -2.032965e-16
0.974436 -3.202515e-16
0.974557 5.513925e-16
0.974679 -5.962948e-17
0.974800 3.712944e-16
0.974922 1.061089e-15
0.975043 2.429988e-16
0.975164 5.263739e-16
0.975286 -5.835217e-17
0.975407 4.533478e-16
0.975529 7.686667e-16
0.975650 4.921735e-16
0.975771 2.757919e-16
0.975893 1.951051e-16
0.976014 -2.405575e-16
0.976136 -3.429863e-16
0.976257 -2.869860e-16
0.976378 7.406261e-18
0.976500 1.112906e-15
0.976621 5.533376e-16
0.976742 1.245924e-16
0.976864 2.912375e-16
0.976985 3.344715e-16
0.977107 7.164991e-16
0.977228 7.846148e-16
0.977349 -3.751167e-16
0.977471 -2.370841e-16
0.977592 1.542340e-16
0.977713 -5.088184e-16
0.977835 6.013952e-16
0.977956 7.672348e-16
0.978077 1.313060e-16
0.978199 5.600871e-16
0.978320 3.070658e-16
0.978441 -6.169432e-16
0.978563 1.287104e-16
0.978684 5.460113e-16
0.978806 3.749686e-16
0.978927 6.410711e-16
0.979048 9.706265e-16
0.979170 1.089446e-15
0.979291 1.263049e-17
0.979412 1.750253e-17
0.979534 3.864341e-16
0.979655 2.189413e-16
0.979776 2.017435e-16
0.979898 -1.444784e-16
0.980019 9.092502e-16
0.980140 6.946592e-16
0.980261 1.025016e-15
0.980383 5.053949e-16
0.980504 8.629990e-16
0.980625 3.022890e-16
0.980747 8.336360e-16
0.980868 7.541586e-16
0.980989 9.481468e-17
0.981111 -2.685066e-17
0.981232 8.663189e-17
0.981353 4.386508e-16
0.981475 7.617417e-16
0.981596 2.727061e-16
0.981717 1.827664e-16
0.981839 3.788671e-16
0.981960 4.470345e-16
0.982081 1.699187e-16
0.982202 9.541860e-17
0.982324 -3.788161e-16
0.982445 2.670913e-16
0.982566 3.439190e-16
0.982688 4.807576e-16
0.982809 4.863847e-16
0.982930 3.967678e-16
0.983051 5.392192e-16
0.983173 1.392760e-15
0.983294 1.304408e-15
0.983415 3.145830e-16
0.983536 1.186561e-15
0.983658 1.378132e-15
0.983779 1.593714e-16
0.983900 5.402936e-16
0.984022 1.111144e-15
0.984143 3.821079e-16
0.984264 3.943331e-16
0.984385 1.470257e-17
0.984507 -2.286010e-16
0.984628 5.817567e-16
0.984749 6.761674e-16
0.984870 3.790033e-16
0.984992 -2.514488e-16
0.985113 9.352466e-16
0.985234 5.238330e-16
0.985355 -5.085079e-16
0.985477 1.268831e-16
0.985598 -2.848330e-16
0.985719 -5.561320e-17
0.985840 6.729675e-16
0.985962 -1.711810e-16
0.986083 4.622447e-16
0.986204 5.695913e-17
0.986325 3.552854e-16
0.986446 2.504664e-16
0.986568 -2.596896e-17
0.986689 9.707947e-17
0.986810 5.515833e-17
0.986931 2.816399e-16
0.987053 5.871758e-16
0.987174 -5.499113e-17
0.987295 -3.967439e-17
0.987416 4.646301e-16
0.987537 9.935994e-17
0.987659 3.148944e-16
0.987780 5.106160e-16
0.987901 4.281234e-16
0.988022 5.156649e-16
0.988143 4.551542e-16
0.988265 5.343345e-16
0.988386 2.464945e-16
0.988507 7.816037e-17
0.988628 7.199669e-16
0.988749 2.533360e-16
0.988871 1.280573e-16
0.988992 3.446852e-16
0.989113 3.849756e-16
0.989234 2.929800e-16
0.989355 -6.604965e-17
0.989476 1.979750e-16
0.989598 -7.042993e-17
0.989719 3.045656e-16
0.989840 3.351063e-16
0.989961 7.518657e-16
0.990082 6.237962e-16
0.990204 -5.222828e-17
0.990325 6.620170e-16
0.990446 7.300205e-16
0.990567 2.990936e-16
0.990688 1.051825e-16
0.990809 1.976856e-16
0.990930 4.482492e-16
0.991052 4.630443e-16
0.991173 5.716357e-16
0.991294 8.595421e-17
0.991415 6.367752e-17
0.991536 5.993282e-16
0.991657 9.093715e-17
0.991779 -6.649967e-17
0.991900 8.976883e-17
0.992021 8.618513e-16
0.992142 3.333031e-16
0.992263 4.200401e-16
0.992384 2.548064e-16
0.992505 5.593321e-16
0.992627 5.883984e-18
0.992748 6.615350e-17
0.992869 4.686659e-16
0.992990 3.519153e-16
0.993111 7.263620e-16
0.993232 3.021051e-16
0.993353 4.367707e-16
0.993474 -3.222625e-17
0.993595 3.022202e-16
0.993717 6.336292e-16
0.993838 5.011061e-16
0.993959 6.547875e-16
0.994080 -6.573589e-17
0.994201 4.839610e-16
0.994322 2.460632e-17
0.994443 2.202376e-16
0.994564 5.146017e-16
0.994685 3.496981e-16
0.994807 -5.199193e-17
0.994928 7.425770e-16
0.995049 9.965312e-16
0.995170 3.868494e-16
0.995291 2.548682e-16
0.995412 1.034940e-17
0.995533 -5.548113e-16
0.995654 1.742118e-17
0.995775 4.846865e-16
0.995896 1.653640e-16
0.996017 -2.653460e-16
0.996138 4.429536e-17
0.996260 2.694859e-16
0.996381 -2.204912e-16
0.996502 -2.953496e-16
0.996623 2.170948e-16
0.996744 -1.736193e-16
0.996865 2.820441e-16
0.996986 7.518969e-17
0.997107 5.724393e-16
0.997228 2.485701e-16
0.997349 6.588378e-16
0.997470 -3.285265e-17
0.997591 -2.729496e-16
0.997712 -3.511577e-17
0.997833 5.384731e-16
0.997954 3.076966e-16
0.998075 6.205630e-17
0.998197 -2.294331e-16
0.998318 2.280256e-16
0.998439 4.327967e-16
0.998560 1.341553e-16
0.998681 6.361107e-16
0.998802 1.413502e-16
0.998923 3.201889e-16
0.999044 -1.586485e-17
0.999165 3.014300e-16
0.999286 7.794097e-17
0.999407 2.235561e-16
0.999528 1.182732e-16
0.999649 4.700216e-17
0.999770 3.490953e-16
0.999891 -2.019738e-17
1.000012 -2.366226e-16
1.000133 2.384054e-16
1.000254 4.289523e-16
1.000375 7.217057e-18
1.000496 3.176039e-16
1.000617 2.021488e-17
1.000738 2.845091e-16
1.000859 2.527866e-16
1.000980 -1.459189e-16
1.001101 -1.452182e-16
1.001222 3.699497e-16
1.001343 -9.214118e-17
1.001464 -4.335224e-16
1.001585 -1.061377e-16
1.001706 6.542563e-17
1.001827 3.266503e-16
1.001948 2.167926e-16
1.002069 -3.020411e-16
1.002190 -4.335066e-16
1.002311 4.464528e-16
1.002432 -2.311361e-17
1.002553 -4.332991e-18
1.002674 4.750827e-16
1.002795 4.287702e-16
1.002916 -5.311275e-16
1.003037 7.791401e-17
1.003158 -2.495323e-16
1.003279 -2.454475e-16
1.003400 9.512751e-17
1.003521 1.387173e-16
1.003642 -2.880219e-16
1.003763 1.497020e-16
1.003884 2.733596e-16
1.004004 -2.534799e-16
1.004125 4.067277e-16
1.004246 2.794859e-16
1.004367 -3.186827e-16
1.004488 -5.881866e-17
1.004609 2.293849e-17
1.004730 -3.123221e-16
1.004851 3.787154e-16
1.004972 1.759613e-16
1.005093 6.146743e-16
1.005214 1.999663e-16
1.005335 3.781983e-16
1.005456 -4.991075e-17
1.005577 4.887433e-16
1.005698 1.597102e-16
1.005819 2.461384e-16
1.005939 4.560384e-16
1.006060 2.216348e-16
1.006181 1.845693e-16
1.006302 -8.995584e-18
1.006423 4.324607e-16
1.006544 2.125525e-16
1.006665 4.078534e-16
1.006786 -1.330407e-16
1.006907 4.045540e-16
1.007028 1.348718e-15
1.007149 1.875128e-15
1.007270 1.713542e-15
1.007390 1.597929e-15
1.007511 1.076221e-15
1.007632 -2.693681e-16
1.007753 3.270503e-16
1.007874 3.255075e-16
1.007995 2.155121e-16
1.008116 3.352010e-16
1.008237 1.309035e-16
1.008358 -3.236828e-16
1.008478 4.069329e-16
1.008599 -2.601582e-16
1.008720 3.527972e-16
1.008841 2.600235e-16
1.008962 5.480322e-17
1.009083 1.047747e-16
1.009204 2.247443e-17
1.009325 -8.707375e-17
1.009445 1.333996e-16
1.009566 2.077959e-16
1.009687 1.530223e-16
1.009808 2.891717e-16
1.009929 3.611774e-16
1.010050 5.052515e-17
1.010171 -2.294004e-16
1.010292 6.477718e-16
1.010412 9.680785e-17
1.010533 -3.254593e-16
1.010654 -3.369090e-16
1.010775 -3.762834e-16
1.010896 -2.382976e-16
1.011017 -2.846225e-16
1.011137 4.471970e-16
1.011258 -7.008269e-17
1.011379 8.268427e-17
1.011500 5.170409e-16
1.011621 4.215468e-16
1.011742 3.898121e-18
1.011863 3.697181e-16
1.011983 7.560985e-17
1.012104 3.401780e-16
1.012225 -4.198887e-18
1.012346 1.682112e-16
1.012467 1.482987e-16
1.012587 -1.552601e-16
1.012708 5.397560e-16
1.012829 5.472282e-16
1.012950 4.391112e-16
1.013071 2.146942e-16
1.013192 -2.249331e-16
1.013312 3.240457e-16
1.013433 -2.918454e-16
1.013554 3.793584e-16
1.013675 3.251858e-16
1.013796 -9.766849e-17
1.013916 4.212517e-16
1.014037 2.837334e-16
1.014158 2.177634e-16
1.014279 3.163596e-16
1.014400 -3.031204e-16
1.014520 -1.378969e-16
1.014641 7.798363e-17
1.014762 1.475799e-16
1.014883 -1.767829e-16
1.015004 6.958751e-18
1.015124 -3.520596e-16
1.015245 1.252224e-17
1.015366 -1.873248e-16
1.015487 -1.222612e-17
1.015607 -1.202712e-16
1.015728 2.778519e-16
1.015849 2.475836e-16
1.015970 8.345537e-17
1.016090 6.259306e-17
1.016211 -1.476444e-16
1.016332 -1.794541e-16
1.016453 7.178812e-16
1.016574 2.545815e-16
1.016694 2.727508e-16
1.016815 -1.155197e-16
1.016936 1.851428e-16
1.017057 3.787137e-16
1.017177 1.322084e-16
1.017298 1.908381e-16
1.017419 -4.873948e-16
1.017540 -1.644624e-16
1.017660 1.665743e-16
1.017781 2.370892e-16
1.017902 2.525194e-16
1.018023 3.868521e-16
1.018143 4.425989e-16
1.018264 -6.188900e-17
1.018385 2.697000e-16
1.018505 1.132424e-16
1.018626 3.147143e-16
1.018747 -1.735301e-16
1.018868 -1.346873e-18
1.018988 -2.941641e-17
1.019109 -2.424384e-16
1.019230 5.798055e-17
1.019351 2.094737e-16
1.019471 2.325710e-16
1.019592 -2.048757e-16
1.019713 2.119438e-16
1.019833 -7.159861e-17
1.019954 -1.333930e-16
1.020075 2.696309e-16
1.020195 4.536434e-16
1.020316 6.741882e-17
1.020437 1.313593e-16
1.020558 1.362450e-16
1.020678 -5.161772e-16
1.020799 -3.272283e-16
1.020920 4.982122e-16
1.021040 1.446158e-16
1.021161 2.344300e-16
1.021282 -1.403458e-18
1.021402 1.067460e-16
1.021523 7.854986e-17
1.021644 5.538727e-16
1.021764 2.144589e-16
1.021885 0.000000e+00
1.022006 3.296422e-16
1.022126 1.994110e-16
1.022247 1.734174e-16
1.022368 3.649685e-16
1.022489 2.361818e-16
1.022609 3.896665e-16
1.022730 7.188021e-16
1.022851 2.064244e-16
1.022971 -8.159120e-17
1.023092 2.600251e-17
1.023212 1.419077e-16
1.023333 5.950809e-16
1.023454 2.959173e-16
1.023574 8.051736e-17
1.023695 -1.997610e-16
1.023816 1.549889e-16
1.023936 1.759433e-16
1.024057 4.388970e-16
1.024178 6.088444e-17
1.024298 4.411747e-16
1.024419 1.354654e-16
1.024540 4.590183e-16
1.024660 5.844403e-16
1.024781 4.644840e-16
1.024901 5.699570e-16
1.025022 -2.069407e-17
1.025143 5.415765e-16
1.025263 6.609452e-16
1.025384 2.770995e-16
1.025505 4.714037e-16
1.025625 1.157683e-16
1.025746 5.181528e-16
1.025866 4.464685e-16
1.025987 3.582706e-16
1.026108 4.529916e-16
1.026228 -1.805268e-16
1.026349 1.267940e-16
1.026470 2.177833e-16
1.026590 4.493309e-16
1.026711 4.979770e-16
1.026831 -1.760701e-16
1.026952 2.483295e-17
1.027073 1.628453e-16
1.027193 1.725666e-16
1.027314 4.819942e-16
1.027434 3.108741e-16
1.027555 3.041070e-17
1.027675 1.963857e-16
1.027796 2.255488e-16
1.027917 7.614417e-17
1.028037 2.950246e-16
1.028158 3.381090e-16
1.028278 2.356610e-17
1.028399 -4.021540e-17
1.028520 6.935913e-17
1.028640 -2.025860e-16
1.028761 4.869130e-16
1.028881 2.351603e-16
1.029002 -9.152095e-17
1.029122 1.516157e-16
1.029243 1.746213e-16
1.029364 4.030444e-16
1.029484 4.478655e-16
1.029605 4.485977e-16
1.029725 2.763657e-16
1.029846 1.115193e-16
1.029966 2.619025e-16
1.030087 7.316007e-16
1.030207 3.955669e-16
1.030328 1.984296e-16
1.030448 2.760594e-16
1.030569 5.755199e-16
1.030690 -1.566524e-16
1.030810 2.009356e-16
1.030931 7.258284e-16
1.031051 5.524246e-16
1.031172 2.698458e-16
1.031292 6.555776e-16
1.031413 4.616793e-16
1.031533 1.685332e-16
1.031654 6.612664e-16
1.031774 1.268345e-16
1.031895 7.582013e-17
1.032015 -1.487686e-16
1.032136 1.899396e-16
1.032256 4.208139e-16
1.032377 5.235257e-16
1.032497 5.588397e-16
1.032618 2.898773e-16
1.032738 6.856914e-18
1.032859 1.521486e-16
1.032979 1.849696e-16
1.033100 1.712796e-16
1.033221 6.271664e-16
1.033341 2.546944e-16
1.033462 3.422557e-16
1.033582 3.162445e-16
1.033702 1.506051e-16
1.033823 3.122148e-16
1.033943 -1.484090e-16
1.034064 2.368799e-16
1.034184 3.267048e-16
1.034305 4.923303e-16
1.034425 6.559034e-16
1.034546 3.885829e-16
1.034666 4.191001e-16
1.034787 8.113830e-17
1.034907 4.129394e-16
1.035028 2.264921e-16
1.035148 1.561435e-16
1.035269 2.968845e-16
1.035389 7.092469e-16
1.035510 6.755626e-16
1.035630 2.952743e-16
1.035751 -3.296342e-16
1.035871 0.000000e+00
1.035992 4.024854e-16
1.036112 6.375368e-16
1.036232 7.909991e-16
1.036353 5.347377e-16
1.036473 3.913859e-16
1.036594 1.307237e-16
1.036714 1.200625e-16
1.036835 3.317120e-16
1.036955 1.188107e-16
1.037076 2.876846e-16
1.037196 -1.022255e-16
1.037316 7.111562e-18
1.037437 1.226793e-16
1.037557 5.352663e-16
1.037678 7.933216e-16
1.037798 5.109277e-16
1.037919 3.640037e-16
1.038039 8.953659e-16
1.038159 5.678448e-16
1.038280 4.526515e-16
1.038400 9.515432e-16
1.038521 3.443675e-16
1.038641 1.182494e-16
1.038762 3.420252e-16
1.038882 7.858164e-16
1.039002 6.690082e-16
1.039123 4.011354e-16
1.039243 2.198318e-16
1.039364 2.155646e-16
1.039484 5.498991e-17
1.039604 5.948585e-16
1.039725 3.850260e-16
1.039845 7.140180e-16
1.039966 4.520635e-16
1.040086 4.124276e-16
1.040206 4.340274e-16
1.040327 6.132237e-16
1.040447 1.908307e-16
1.040568 1.787712e-16
1.040688 2.960483e-16
1.040808 4.820236e-16
1.040929 5.335811e-16
1.041049 -1.095098e-16
1.041169 2.231390e-16
1.041290 -1.941548e-16
1.041410 -7.183866e-17
1.041531 4.622024e-16
1.041651 1.025380e-15
1.041771 5.100887e-16
1.041892 3.422842e-16
1.042012 6.959646e-17
1.042132 2.386987e-16
1.042253 7.456252e-16
1.042373 4.253188e-16
1.042494 6.919052e-17
1.042614 -9.967559e-17
1.042734 -3.760619e-16
1.042855 4.327903e-16
1.042975 3.258387e-16
1.043095 5.475274e-16
1.043216 7.030976e-16
1.043336 7.061582e-16
1.043456 4.218175e-16
1.043577 8.106653e-16
1.043697 -2.384333e-16
1.043817 6.710980e-16
1.043938 5.106335e-17
1.044058 5.288874e-16
1.044178 4.026558e-16
1.044299 7.513085e-17
1.044419 4.009552e-16
1.044539 3.018703e-16
1.044660 3.117706e-16
1.044780 1.105334e-16
1.044900 4.350498e-16
1.045021 2.182418e-16
1.045141 1.870779e-16
1.045261 2.196983e-16
1.045382 3.403157e-16
1.045502 1.218101e-16
1.045622 2.524404e-16
1.045742 4.085285e-16
1.045863 -4.069481e-17
1.045983 2.597298e-16
1.046103 1.164165e-16
1.046224 1.207135e-16
1.046344 3.437913e-16
1.046464 2.433867e-16
1.046585 2.856224e-16
1.046705 5.261953e-17
1.046825 5.975336e-17
1.046945 8.254964e-17
1.047066 4.791950e-16
1.047186 -4.320413e-17
1.047306 -5.178881e-17
1.047427 6.183718e-16
1.047547 7.503045e-16
1.047667 5.665705e-16
1.047787 1.265522e-17
1.047908 -1.514298e-16
1.048028 3.573352e-16
1.048148 1.372915e-16
1.048268 8.399494e-16
1.048389 -2.035371e-17
1.048509 8.316211e-17
1.048629 5.948785e-16
1.048750 -8.032220e-17
1.048870 -1.147197e-16
1.048990 3.920697e-16
1.049110 3.060785e-16
1.049231 1.179957e-16
1.049351 3.468112e-16
1.049471 4.737791e-16
1.049591 3.658834e-17
1.049712 3.230383e-16
1.049832 2.814251e-16
1.049952 6.282688e-16
1.050072 2.349183e-16
1.050193 -2.791822e-16
1.050313 3.763981e-17
1.050433 5.911098e-16
1.050553 6.743179e-16
1.050673 3.438660e-16
1.050794 2.759945e-16
1.050914 3.051031e-17
1.051034 5.248199e-16
1.051154 3.894899e-16
1.051275 8.136665e-16
1.051395 5.665144e-16
1.051515 2.987067e-16
1.051635 2.332541e-16
1.051755 2.594990e-16
1.051876 3.793891e-16
1.051996 2.948810e-16
1.052116 6.586345e-16
1.052236 5.975199e-16
1.052356 -6.430304e-17
1.052477 6.549305e-16
1.052597 3.056262e-16
1.052717 2.062429e-16
1.052837 4.976418e-16
1.052957 2.677986e-16
1.053078 -1.756387e-16
1.053198 4.303846e-16
1.053318 3.472504e-16
1.053438 1.464253e-17
1.053558 3.625343e-16
1.053679 1.010440e-15
1.053799 1.102775e-15
1.053919 2.503042e-16
1.054039 1.288749e-16
1.054159 3.866069e-16
1.054279 4.539375e-17
1.054400 8.414252e-17
1.054520 4.113811e-16
1.054640 1.434494e-16
1.054760 1.724770e-16
1.054880 -3.511799e-17
1.055001 -3.291760e-16
1.055121 -2.312877e-16
1.055241 5.396878e-16
1.055361 4.429943e-16
1.055481 3.231472e-16
1.055601 2.397761e-16
1.055721 2.675299e-16
1.055842 -1.739534e-16
1.055962 4.905223e-17
1.056082 4.282513e-16
1.056202 3.931551e-16
1.056322 2.922992e-17
1.056442 -2.192200e-16
1.056562 2.309099e-16
1.056683 -7.570372e-16
1.056803 3.693536e-16
1.056923 -6.723032e-17
1.057043 -2.957744e-16
1.057163 1.768618e-16
1.057283 3.537469e-16
1.057403 -1.476497e-16
1.057523 6.067344e-16
1.057644 3.209279e-16
1.057764 2.486358e-16
1.057884 7.564251e-16
1.058004 5.221908e-16
1.058124 5.412883e-17
1.058244 1.768678e-17
1.058364 9.073324e-17
1.058484 -6.001232e-17
1.058605 6.583222e-17
1.058725 5.009952e-16
1.058845 5.118182e-17
1.058965 3.896895e-16
1.059085 -2.865642e-16
1.059205 -4.643009e-16
1.059325 2.381991e-16
1.059445 1.466568e-17
1.059565 8.537974e-16
1.059685 7.709987e-17
1.059805 -8.195171e-17
1.059926 2.496324e-17
1.060046 4.406805e-18
1.060166 1.601714e-16
1.060286 2.587212e-16
1.060406 3.352900e-16
1.060526 -2.795187e-17
1.060646 6.608156e-16
1.060766 4.505441e-16
1.060886 1.826521e-16
1.061006 -5.921173e-17
1.061126 -1.312149e-16
1.061246 -1.593014e-16
1.061366 5.873363e-16
1.061487 5.669544e-16
1.061607 4.685359e-16
1.061727 5.830289e-16
1.061847 2.365959e-17
1.061967 2.038207e-17
1.062087 3.952492e-16
1.062207 6.842988e-16
1.062327 1.475152e-16
1.062447 -2.224326e-17
1.062567 2.982376e-16
1.062687 6.977963e-17
1.062807 2.614646e-16
1.062927 5.321791e-16
1.063047 1.978363e-16
1.063167 -4.539823e-16
1.063287 -3.798122e-16
1.063407 3.815605e-16
1.063527 4.364164e-16
1.063647 5.970186e-16
1.063767 -3.091776e-16
1.063887 1.789134e-16
1.064007 4.158310e-16
1.064127 1.481944e-16
1.064247 2.794581e-16
1.064367 -1.918981e-16
1.064487 -1.097426e-15
1.064607 1.145695e-15
1.064727 1.198914e-14
1.064847 3.723377e-14
1.064967 8.271243e-14


==> anc/NIRES.b.spec <==
# wl[um] fl[erg/s/cm2/a]
0.950032 1.817486e-13
0.950176 9.173399e-14
0.950320 3.650033e-14
0.950464 7.567690e-15
0.950608 -3.215979e-15
0.950752 -3.668106e-15
0.950896 -1.244486e-15
0.951040 6.000323e-17
0.951184 4.365374e-15
0.951328 4.688969e-15
0.951472 4.708413e-15
0.951616 6.693678e-15
0.951760 6.597558e-15
0.951904 1.142055e-15
0.952048 -7.387164e-15
0.952192 -1.251602e-14
0.952336 -8.281431e-15
0.952480 2.972426e-15
0.952624 8.380616e-15
0.952768 5.965206e-15
0.952912 1.441881e-15
0.953056 2.990690e-15
0.953200 5.904865e-15
0.953344 -1.243634e-15
0.953488 -3.874168e-15
0.953632 -6.752125e-16
0.953776 1.812533e-15
0.953920 -1.991709e-16
0.954064 -2.681218e-15
0.954208 -4.613482e-17
0.954352 -2.543713e-15
0.954496 -2.125549e-15
0.954640 3.445412e-15
0.954784 1.681498e-15
0.954928 3.277105e-15
0.955072 2.209946e-15
0.955216 4.503373e-15
0.955360 4.455142e-15
0.955504 5.141357e-15
0.955648 3.314692e-15
0.955792 5.414026e-16
0.955936 -9.204846e-16
0.956080 5.860051e-16
0.956224 2.593609e-15
0.956368 1.616296e-15
0.956512 2.755166e-15
0.956656 9.914697e-16
0.956800 -3.604496e-15
0.956944 -1.007106e-15
0.957088 -3.801725e-16
0.957232 -8.953609e-16
0.957376 3.004798e-16
0.957520 8.637046e-16
0.957664 -7.052505e-17
0.957808 -1.402652e-15
0.957952 -9.503263e-16
0.958096 8.147968e-16
0.958240 2.410031e-15
0.958383 6.042437e-16
0.958527 -1.510593e-15
0.958671 -3.657815e-16
0.958815 7.784036e-16
0.958959 4.577263e-16
0.959103 3.860976e-15
0.959247 3.263916e-16
0.959391 -3.507221e-15
0.959535 -4.459345e-15
0.959679 -1.932979e-15
0.959823 -2.777996e-15
0.959967 1.411604e-16
0.960111 -1.426849e-15
0.960254 8.059597e-16
0.960398 3.205321e-15
0.960542 3.382817e-15
0.960686 2.738361e-15
0.960830 1.269972e-15
0.960974 1.727643e-15
0.961118 2.307921e-15
0.961262 2.996853e-15
0.961406 3.660415e-15
0.961550 3.304020e-15
0.961693 9.216295e-16
0.961837 -4.364400e-16
0.961981 9.587054e-16
0.962125 1.533884e-15
0.962269 -9.214516e-16
0.962413 5.966125e-16
0.962557 3.117713e-15
0.962701 3.968114e-15
0.962845 3.369786e-15
0.962988 1.123515e-15
0.963132 5.545681e-16
0.963276 -1.250217e-15
0.963420 -3.903637e-16
0.963564 7.750177e-16
0.963708 2.825486e-15
0.963852 3.209054e-15
0.963995 -1.270637e-17
0.964139 -1.917156e-15
0.964283 -7.738699e-16
0.964427 1.009662e-15
0.964571 2.692113e-15
0.964715 2.205786e-15
0.964859 -6.581144e-17
0.965002 -3.536288e-16
0.965146 4.188753e-16
0.965290 7.859858e-16
0.965434 1.358617e-15
0.965578 1.154766e-15
0.965722 -4.072029e-16
0.965865 -2.765645e-15
0.966009 -3.398108e-15
0.966153 -1.872497e-15
0.966297 3.734317e-16
0.966441 1.415157e-15
0.966585 -4.786536e-16
0.966728 2.168968e-15
0.966872 4.342368e-16
0.967016 1.679084e-15
0.967160 2.430693e-15
0.967304 2.049871e-16
0.967447 -7.635568e-16
0.967591 -1.098322e-16
0.967735 -1.252578e-16
0.967879 9.732871e-16
0.968023 -1.178489e-15
0.968166 -1.133790e-15
0.968310 -3.214755e-16
0.968454 -1.447624e-15
0.968598 -1.947912e-15
0.968742 -7.778122e-16
0.968885 1.606060e-15
0.969029 1.379361e-15
0.969173 -1.855029e-15
0.969317 -2.179836e-15
0.969461 6.180957e-16
0.969604 1.315420e-15
0.969748 -1.666381e-16
0.969892 -1.705508e-15
0.970036 7.061226e-16
0.970179 1.861143e-15
0.970323 5.486777e-16
0.970467 -7.409178e-16
0.970611 -1.385003e-15
0.970755 4.739337e-16
0.970898 -1.775924e-16
0.971042 -5.099860e-16
0.971186 -1.579544e-15
0.971330 -2.313028e-15
0.971473 -1.317197e-15
0.971617 4.731858e-16
0.971761 6.966061e-16
0.971905 2.685549e-15
0.972048 -1.122929e-15
0.972192 -6.925506e-16
0.972336 8.007988e-16
0.972479 3.070255e-16
0.972623 3.021737e-16
0.972767 1.547164e-15
0.972911 9.562566e-16
0.973054 -5.328047e-16
0.973198 -1.137533e-15
0.973342 3.169055e-18
0.973486 -3.727014e-17
0.973629 1.335739e-15
0.973773 5.662224e-16
0.973917 -4.429808e-16
0.974060 1.172039e-15
0.974204 2.323697e-16
0.974348 9.838718e-16
0.974492 6.112233e-16
0.974635 1.748568e-15
0.974779 1.446458e-15
0.974923 7.265389e-16
0.975066 7.317722e-16
0.975210 -7.557575e-17
0.975354 9.580882e-16
0.975498 2.093681e-15
0.975641 1.768818e-15
0.975785 7.559153e-16
0.975929 -3.815399e-16
0.976072 -6.551031e-16
0.976216 5.220191e-16
0.976360 -2.769571e-16
0.976503 -9.319548e-16
0.976647 1.659185e-15
0.976791 2.878122e-16
0.976934 -5.999652e-16
0.977078 4.764044e-16
0.977222 1.877911e-15
0.977365 2.247202e-15
0.977509 8.283982e-16
0.977653 -1.811659e-16
0.977796 1.079790e-15
0.977940 -7.580440e-17
0.978084 7.032870e-16
0.978227 5.359412e-16
0.978371 -5.395861e-18
0.978515 6.994383e-16
0.978658 4.953248e-16
0.978802 -1.344694e-15
0.978946 -4.746642e-16
0.979089 3.453522e-16
0.979233 1.563175e-15
0.979376 4.017662e-16
0.979520 -3.834871e-16
0.979664 -1.799455e-16
0.979807 -3.000421e-16
0.979951 -1.260192e-15
0.980095 5.982520e-16
0.980238 1.401563e-15
0.980382 9.862641e-16
0.980525 1.083973e-15
0.980669 2.030771e-16
0.980813 3.213925e-16
0.980956 8.786777e-16
0.981100 -1.540259e-15
0.981244 -3.897519e-16
0.981387 -3.856458e-16
0.981531 1.216371e-15
0.981674 1.085142e-15
0.981818 3.633694e-16
0.981962 -4.858931e-16
0.982105 -1.206943e-15
0.982249 4.859457e-17
0.982392 8.454207e-16
0.982536 1.339247e-17
0.982680 -1.950433e-16
0.982823 1.152574e-15
0.982967 -1.076375e-15
0.983110 2.289734e-16
0.983254 9.774217e-16
0.983398 9.062762e-16
0.983541 5.928385e-16
0.983685 8.390656e-16
0.983828 -1.528462e-16
0.983972 -2.711305e-16
0.984115 2.746143e-16
0.984259 -1.202793e-15
0.984403 -1.767265e-16
0.984546 9.101898e-16
0.984690 1.909326e-16
0.984833 -5.517163e-16
0.984977 2.086511e-16
0.985120 3.795285e-16
0.985264 1.445098e-16
0.985407 -1.326008e-16
0.985551 -5.954521e-16
0.985695 9.936624e-16
0.985838 7.906634e-17
0.985982 4.625906e-16
0.986125 -6.677152e-16
0.986269 1.915672e-16
0.986412 1.846419e-16
0.986556 1.773759e-15
0.986699 9.832174e-16
0.986843 2.940838e-16
0.986986 7.816818e-16
0.987130 1.172179e-15
0.987273 -4.519458e-16
0.987417 -4.596877e-16
0.987560 4.750372e-16
0.987704 3.632482e-16
0.987847 1.119794e-15
0.987991 8.569084e-16
0.988135 5.658474e-20
0.988278 1.230933e-15
0.988422 5.594821e-16
0.988565 3.930846e-16
0.988709 -4.067713e-16
0.988852 -1.684383e-16
0.988996 1.900938e-16
0.989139 2.784406e-16
0.989283 5.180629e-16
0.989426 4.079598e-16
0.989570 2.850723e-16
0.989713 -7.266406e-16
0.989857 2.447725e-16
0.990000 4.878334e-16
0.990143 3.733236e-16
0.990287 4.194369e-16
0.990430 3.515704e-16
0.990574 1.002472e-15
0.990717 1.215765e-15
0.990861 8.157604e-16
0.991004 5.193541e-16
0.991148 5.291412e-16
0.991291 9.820202e-16
0.991435 7.174830e-16
0.991578 -3.611561e-17
0.991722 -3.695598e-16
0.991865 4.247778e-16
0.992009 7.715268e-17
0.992152 1.356517e-16
0.992296 3.711338e-16
0.992439 -2.461581e-17
0.992582 5.425743e-16
0.992726 5.190405e-16
0.992869 -6.750670e-17
0.993013 5.733044e-16
0.993156 6.892160e-16
0.993300 8.845241e-16
0.993443 1.422046e-16
0.993586 4.522525e-16
0.993730 1.032059e-15
0.993873 1.769120e-16
0.994017 -6.055575e-17
0.994160 7.876133e-16
0.994304 -3.988705e-16
0.994447 -4.549041e-16
0.994590 4.501256e-16
0.994734 3.312617e-16
0.994877 -7.180645e-17
0.995021 -1.100365e-16
0.995164 5.764647e-17
0.995308 3.847850e-16
0.995451 9.547535e-17
0.995594 5.543969e-16
0.995738 -5.299096e-16
0.995881 -1.675155e-16
0.996025 1.996693e-16
0.996168 1.360785e-16
0.996311 -1.923023e-16
0.996455 -3.765128e-16
0.996598 3.775260e-17
0.996742 6.725354e-16
0.996885 9.808125e-17
0.997028 1.040788e-16
0.997172 -3.618850e-17
0.997315 7.009118e-16
0.997458 -3.209566e-16
0.997602 6.703295e-16
0.997745 7.213245e-16
0.997889 4.100497e-16
0.998032 3.356212e-16
0.998175 -1.582539e-16
0.998319 2.948294e-16
0.998462 4.661970e-16
0.998605 2.255264e-16
0.998749 3.607620e-17
0.998892 2.807837e-16
0.999035 3.768727e-16
0.999179 6.760273e-16
0.999322 5.677643e-16
0.999466 -4.535374e-16
0.999609 -5.554890e-17
0.999752 2.282051e-16
0.999896 -2.286682e-16
1.000039 -1.867066e-16
1.000182 2.836589e-16
1.000326 3.226522e-16
1.000469 3.076216e-16
1.000612 -1.755581e-16
1.000756 3.375942e-16
1.000899 4.129330e-16
1.001042 6.645738e-16
1.001186 7.506886e-16
1.001329 3.239349e-16
1.001472 5.913540e-16
1.001616 3.411410e-16
1.001759 1.521216e-16
1.001902 6.801437e-16
1.002045 3.714005e-16
1.002189 1.646697e-16
1.002332 3.844441e-16
1.002475 3.589595e-17
1.002619 2.332071e-16
1.002762 3.325711e-16
1.002905 3.494921e-16
1.003049 6.993515e-16
1.003192 5.473391e-16
1.003335 -4.620146e-17
1.003479 -3.097740e-16
1.003622 1.220302e-16
1.003765 -3.226775e-16
1.003908 -1.840292e-16
1.004052 4.052609e-16
1.004195 2.644876e-16
1.004338 2.029977e-16
1.004482 -1.551154e-16
1.004625 -4.838502e-17
1.004768 3.515794e-16
1.004911 -2.906957e-16
1.005055 4.127053e-16
1.005198 2.134730e-16
1.005341 -1.117545e-16
1.005484 2.114823e-16
1.005628 2.053444e-16
1.005771 -1.186496e-16
1.005914 2.238116e-16
1.006057 6.094081e-16
1.006201 -1.166944e-16
1.006344 6.525361e-16
1.006487 1.813741e-16
1.006630 2.396583e-16
1.006774 6.527376e-17
1.006917 -1.738373e-17
1.007060 -1.171926e-16
1.007203 1.445063e-16
1.007347 5.883122e-17
1.007490 1.254305e-16
1.007633 2.683193e-16
1.007776 4.315940e-16
1.007920 2.270773e-16
1.008063 4.407943e-16
1.008206 1.880552e-16
1.008349 5.857119e-18
1.008492 -2.276922e-16
1.008636 4.779170e-16
1.008779 3.605500e-16
1.008922 6.143845e-17
1.009065 -1.784813e-16
1.009209 1.749422e-16
1.009352 -8.699427e-17
1.009495 9.549988e-17
1.009638 4.416475e-17
1.009781 6.408134e-16
1.009925 2.519510e-16
1.010068 2.603974e-16
1.010211 -9.052440e-17
1.010354 1.393651e-16
1.010497 -1.880115e-16
1.010641 -1.855397e-16
1.010784 -6.587867e-18
1.010927 2.842300e-18
1.011070 -2.941615e-16
1.011213 1.080000e-16
1.011356 5.059103e-16
1.011500 2.160228e-16
1.011643 5.188004e-16
1.011786 1.620623e-16
1.011929 3.284435e-16
1.012072 1.080760e-16
1.012215 4.352100e-16
1.012359 4.567603e-16
1.012502 5.492828e-16
1.012645 5.923507e-16
1.012788 4.695601e-17
1.012931 3.272978e-17
1.013074 1.480068e-16
1.013218 5.265972e-16
1.013361 1.280982e-17
1.013504 -1.437608e-16
1.013647 1.665402e-16
1.013790 8.447485e-17
1.013933 -2.505299e-16
1.014076 3.589610e-16
1.014220 3.558620e-17
1.014363 3.985563e-17
1.014506 1.751059e-16
1.014649 5.693214e-17
1.014792 -8.681668e-17
1.014935 1.238122e-16
1.015078 2.655170e-16
1.015222 1.707470e-16
1.015365 1.109745e-16
1.015508 -8.072413e-19
1.015651 3.204251e-16
1.015794 4.595282e-16
1.015937 -8.105540e-17
1.016080 -9.383907e-17
1.016223 3.880880e-16
1.016366 1.776645e-16
1.016510 1.762100e-16
1.016653 -9.039738e-17
1.016796 6.960286e-17
1.016939 3.067529e-16
1.017082 -1.150056e-16
1.017225 1.642785e-17
1.017368 -5.797054e-17
1.017511 1.992777e-16
1.017654 2.737450e-16
1.017797 2.637441e-16
1.017940 3.969225e-17
1.018084 -6.068472e-17
1.018227 -5.667013e-17
1.018370 1.038089e-16
1.018513 3.143269e-16
1.018656 1.443748e-16
1.018799 3.028060e-16
1.018942 1.867158e-16
1.019085 3.667719e-16
1.019228 -8.622652e-17
1.019371 2.388059e-16
1.019514 -8.192766e-17
1.019657 2.358089e-16
1.019800 3.853403e-16
1.019943 4.162352e-16
1.020086 -2.230238e-16
1.020230 -1.720036e-16
1.020373 -4.368829e-17
1.020516 2.430053e-16
1.020659 4.322987e-16
1.020802 9.571301e-17
1.020945 1.125552e-16
1.021088 1.940728e-16
1.021231 1.813354e-16
1.021374 4.102008e-16
1.021517 3.103774e-16
1.021660 1.263392e-16
1.021803 2.301092e-16
1.021946 2.398158e-16
1.022089 6.588218e-16
1.022232 9.897829e-17
1.022375 1.232311e-16
1.022518 2.113457e-16
1.022661 1.463133e-16
1.022804 7.073332e-17
1.022947 1.247805e-17
1.023090 1.114678e-16
1.023233 -2.682781e-17
1.023376 1.995669e-16
1.023519 5.714369e-16
1.023662 2.691317e-16
1.023805 1.965485e-16
1.023948 2.675501e-16
1.024091 1.727385e-16
1.024234 5.459183e-16
1.024377 3.202239e-16
1.024520 2.241024e-16
1.024663 6.540692e-17
1.024806 3.214055e-16
1.024949 3.715749e-16
1.025092 2.670574e-16
1.025235 1.627181e-16
1.025378 1.708864e-16
1.025521 5.264631e-17
1.025664 2.391558e-16
1.025807 2.308069e-16
1.025950 1.626767e-16
1.026093 4.212997e-16
1.026236 2.933934e-16
1.026379 4.130040e-16
1.026522 1.307272e-16
1.026665 6.439761e-16
1.026808 3.519414e-16
1.026951 3.297384e-16
1.027094 3.044645e-16
1.027237 2.451196e-16
1.027380 1.713175e-16
1.027522 2.866566e-16
1.027665 4.234552e-16
1.027808 3.399831e-16
1.027951 1.798048e-16
1.028094 2.677114e-16
1.028237 1.938854e-16
1.028380 2.818703e-16
1.028523 2.819746e-16
1.028666 1.275651e-16
1.028809 2.345837e-16
1.028952 4.539357e-16
1.029095 3.627643e-16
1.029238 2.992067e-16
1.029381 3.356507e-16
1.029523 1.314971e-16
1.029666 3.246244e-16
1.029809 2.855100e-16
1.029952 1.432930e-17
1.030095 6.860605e-17
1.030238 3.094823e-16
1.030381 2.268970e-16
1.030524 3.866216e-16
1.030667 1.401438e-16
1.030810 2.592118e-16
1.030953 2.956705e-16
1.031095 3.755744e-16
1.031238 5.605959e-16
1.031381 3.475869e-16
1.031524 3.518037e-16
1.031667 2.172533e-16
1.031810 5.090665e-16
1.031953 5.192620e-16
1.032096 3.447882e-16
1.032239 1.319600e-16
1.032381 2.256301e-16
1.032524 5.279674e-16
1.032667 3.601062e-16
1.032810 1.134841e-16
1.032953 5.743543e-17
1.033096 1.876894e-16
1.033239 3.108994e-16
1.033381 2.296338e-16
1.033524 4.103160e-16
1.033667 2.141474e-16
1.033810 2.994614e-16
1.033953 4.113251e-16
1.034096 1.328863e-16
1.034239 4.140381e-16
1.034381 2.974073e-16
1.034524 2.348919e-16
1.034667 2.963768e-16
1.034810 5.200064e-16
1.034953 2.082654e-16
1.035096 1.105316e-16
1.035239 2.801798e-16
1.035381 2.529596e-16
1.035524 4.723733e-16
1.035667 2.824713e-16
1.035810 4.737878e-16
1.035953 1.691176e-16
1.036095 6.010341e-17
1.036238 2.711860e-16
1.036381 3.550928e-16
1.036524 1.733725e-16
1.036667 2.614919e-16
1.036810 3.454071e-16
1.036952 3.427063e-16
1.037095 3.707517e-16
1.037238 3.008603e-16
1.037381 3.022303e-16
1.037524 4.415647e-16
1.037666 3.549422e-16
1.037809 1.325561e-16
1.037952 3.671035e-16
1.038095 2.887286e-16
1.038238 3.168647e-16
1.038380 2.805085e-16
1.038523 4.237223e-16
1.038666 4.348082e-16
1.038809 3.870814e-16
1.038952 4.031597e-16
1.039094 4.328474e-16
1.039237 3.950816e-16
1.039380 3.333697e-16
1.039523 4.489078e-16
1.039665 3.235551e-16
1.039808 3.506846e-16
1.039951 1.457386e-16
1.040094 4.650227e-16
1.040236 2.622353e-16
1.040379 3.469361e-16
1.040522 1.749297e-16
1.040665 -3.527773e-17
1.040808 4.770758e-16
1.040950 2.837711e-16
1.041093 2.400566e-16
1.041236 2.711753e-16
1.041379 4.251976e-16
1.041521 5.566565e-16
1.041664 -3.701046e-17
1.041807 1.188406e-16
1.041949 4.485840e-16
1.042092 5.245437e-16
1.042235 2.923094e-16
1.042378 1.898346e-16
1.042520 3.350152e-16
1.042663 3.562167e-16
1.042806 4.240567e-16
1.042949 3.674991e-16
1.043091 3.123539e-16
1.043234 2.953684e-16
1.043377 2.034860e-16
1.043519 3.235589e-16
1.043662 3.220993e-16
1.043805 3.757207e-16
1.043948 3.361090e-16
1.044090 3.092135e-16
1.044233 6.352276e-17
1.044376 1.778203e-16
1.044518 2.102239e-16
1.044661 2.722260e-16
1.044804 1.774894e-16
1.044947 3.735566e-16
1.045089 4.918230e-16
1.045232 8.056804e-17
1.045375 8.676551e-18
1.045517 3.675042e-16
1.045660 4.687617e-16
1.045803 2.870962e-16
1.045945 3.686305e-16
1.046088 3.699489e-16
1.046231 3.208979e-16
1.046373 2.052772e-16
1.046516 8.996506e-17
1.046659 1.672438e-16
1.046801 4.243485e-16
1.046944 2.807879e-16
1.047087 1.782121e-16
1.047229 1.446602e-16
1.047372 9.407496e-17
1.047515 3.972966e-16
1.047657 2.442363e-16
1.047800 4.477004e-16
1.047943 4.865009e-16
1.048085 3.676037e-16
1.048228 2.847872e-16
1.048371 4.671085e-16
1.048513 2.805319e-16
1.048656 3.534130e-16
1.048799 2.748509e-16
1.048941 2.019139e-16
1.049084 3.547236e-16
1.049226 3.631103e-16
1.049369 3.252366e-16
1.049512 3.504510e-16
1.049654 1.443300e-16
1.049797 2.523025e-16
1.049940 3.574170e-16
1.050082 2.074369e-16
1.050225 3.560005e-16
1.050367 3.243307e-16
1.050510 1.751933e-16
1.050653 3.391710e-16
1.050795 -6.166694e-17
1.050938 2.396584e-16
1.051080 2.522376e-16
1.051223 2.626557e-16
1.051366 3.038890e-16
1.051508 3.118673e-16
1.051651 2.690846e-16
1.051793 2.116237e-16
1.051936 1.275348e-16
1.052079 1.457542e-16
1.052221 4.414681e-16
1.052364 1.639744e-16
1.052506 6.063987e-17
1.052649 1.506549e-16
1.052792 2.569874e-16
1.052934 2.965223e-16
1.053077 4.681129e-16
1.053219 4.583065e-16
1.053362 -1.541720e-17
1.053504 2.620955e-16
1.053647 2.985404e-16
1.053790 2.915364e-16
1.053932 1.037212e-16
1.054075 3.181769e-16
1.054217 2.831402e-16
1.054360 2.158632e-16
1.054502 3.558175e-16
1.054645 2.719422e-16
1.054788 1.766260e-16
1.054930 1.794336e-16
1.055073 2.285028e-16
1.055215 1.360687e-16
1.055358 2.677680e-16
1.055500 2.285201e-16
1.055643 1.682403e-16
1.055785 2.902226e-16
1.055928 2.721447e-16
1.056070 2.615997e-16
1.056213 2.790021e-16
1.056355 2.018822e-16
1.056498 2.509350e-16
1.056641 3.308146e-16
1.056783 1.541776e-16
1.056926 1.575900e-16
1.057068 1.229403e-16
1.057211 1.877376e-16
1.057353 8.964971e-17
1.057496 2.492889e-16
1.057638 2.884403e-16
1.057781 3.261685e-16
1.057923 2.239211e-16
1.058066 1.944779e-16
1.058208 1.090994e-16
1.058351 1.552081e-16
1.058493 2.138642e-16
1.058636 -2.654893e-17
1.058778 4.576557e-17
1.058921 1.643872e-16
1.059063 6.838789e-17
1.059206 3.111881e-17
1.059348 1.545832e-16
1.059491 1.505291e-16
1.059633 6.686908e-17
1.059776 1.615181e-16
1.059918 1.250237e-16
1.060061 8.132427e-17
1.060203 1.862746e-16
1.060346 5.557169e-17
1.060488 1.302649e-16
1.060630 2.927789e-16
1.060773 8.736085e-17
1.060915 2.009811e-16
1.061058 2.935785e-16
1.061200 2.546239e-16
1.061343 1.604085e-16
1.061485 7.663701e-17
1.061628 1.496675e-16
1.061770 3.403005e-16
1.061913 3.725450e-16
1.062055 2.582802e-16
1.062197 2.396704e-16
1.062340 1.472971e-16
1.062482 1.458377e-16
1.062625 1.076292e-16
1.062767 1.470551e-16
1.062910 1.936842e-16
1.063052 1.716218e-16
1.063195 6.724410e-17
1.063337 2.318190e-16
1.063479 -4.113355e-17
1.063622 1.781720e-16
1.063764 0.000000e+00
1.063907 1.232555e-17
1.064049 1.327952e-16
1.064192 9.034229e-17
1.064334 1.026103e-16
1.064476 3.009016e-17
1.064619 9.363044e-17
1.064761 2.118867e-16
1.064904 -1.366690e-18
1.065046 -1.397003e-17
1.065188 4.347718e-17
1.065331 1.884926e-16
1.065473 1.147167e-16
1.065616 6.417798e-17
1.065758 -4.406390e-17
1.065900 -8.191187e-18
1.066043 1.692715e-16
1.066185 1.187563e-16
1.066328 1.687166e-16
1.066470 1.201147e-16
1.066612 1.856322e-16
1.066755 1.842713e-16
1.066897 -1.228506e-17
1.067039 1.228523e-16
1.067182 6.488393e-18
1.067324 -1.774519e-17
1.067467 -6.312737e-17
1.067609 9.418094e-17
1.067751 4.078282e-17
1.067894 9.587094e-17
1.068036 3.275310e-17
1.068178 1.023454e-16
1.068321 7.898065e-17
1.068463 1.520264e-16
1.068605 2.467012e-16
1.068748 1.089522e-16
1.068890 -8.182976e-18
1.069032 6.436939e-17
1.069175 1.401905e-16
1.069317 -3.953207e-17
1.069460 1.444701e-16
1.069602 1.662445e-16
1.069744 1.049032e-16
1.069887 7.355241e-17
1.070029 6.672668e-17
1.070171 8.168643e-18
1.070314 8.847126e-17
1.070456 -7.075829e-17
1.070598 -1.095536e-16
1.070740 1.223972e-16
1.070883 -8.293327e-17
1.071025 7.611177e-17
1.071167 2.581530e-17
1.071310 -3.251460e-17
1.071452 -4.301390e-17
1.071594 5.918212e-17
1.071737 8.336646e-17
1.071879 5.831960e-17
1.072021 2.914834e-16
1.072164 3.969903e-16
1.072306 2.115187e-16
1.072448 1.760340e-16
1.072591 -5.820648e-17
1.072733 7.234343e-17
1.072875 8.117141e-18
1.073017 9.409142e-17
1.073160 1.514555e-16
1.073302 1.178065e-18
1.073444 9.207335e-17
1.073587 1.459949e-16
1.073729 1.919484e-16
1.073871 -4.731109e-17
1.074013 -8.110760e-18
1.074156 2.135990e-16
1.074298 1.352044e-16
1.074440 7.572580e-17
1.074582 -6.492003e-17
1.074725 1.247986e-16
1.074867 2.476290e-16
1.075009 -5.820365e-17
1.075151 2.802850e-16
1.075294 1.679423e-16
1.075436 2.163118e-16
1.075578 1.396398e-16
1.075720 5.968129e-17
1.075863 1.783571e-16
1.076005 1.371461e-16
1.076147 2.748051e-17
1.076289 1.278003e-16
1.076432 2.285645e-16
1.076574 1.484013e-16
1.076716 -1.049131e-16
1.076858 7.227016e-17
1.077001 3.548270e-17
1.077143 8.878366e-17
1.077285 1.230423e-16
1.077427 2.451143e-16
1.077570 1.219087e-16
1.077712 4.250567e-17
1.077854 1.578446e-16
1.077996 5.297473e-17
1.078138 1.072664e-16
1.078281 9.604835e-17
1.078423 1.928663e-17
1.078565 -5.652789e-17
1.078707 1.148181e-17
1.078849 1.150347e-16
1.078992 1.879117e-16
1.079134 3.705972e-17
1.079276 7.608617e-17
1.079418 -2.076202e-17
1.079560 -5.677779e-17
1.079703 2.493816e-17
1.079845 1.136538e-16
1.079987 -2.217962e-17
1.080129 -3.069109e-18
1.080271 -2.081047e-17
1.080414 9.067664e-17
1.080556 -7.078584e-17
1.080698 -2.776327e-18
1.080840 8.607516e-17
1.080982 -2.082591e-17
1.081125 7.150939e-17
1.081267 -6.625575e-18
1.081409 7.635578e-17
1.081551 1.388130e-16
1.081693 -8.743855e-17
1.081835 5.550544e-18
1.081977 -2.774597e-18
1.082120 8.876161e-17
1.082262 -1.109153e-17
1.082404 -8.038351e-17
1.082546 5.956976e-17
1.082688 1.228134e-16
1.082830 -8.304021e-17
1.082973 -1.798216e-17
1.083115 -8.466476e-17
1.083257 -8.478021e-17
1.083399 -1.693651e-16
1.083541 -9.520501e-17
1.083683 5.993835e-17
1.083825 3.720969e-17
1.083968 2.121128e-16
1.084110 4.379763e-17
1.084252 8.523859e-17
1.084394 1.179766e-16
1.084536 1.116651e-16
1.084678 1.524996e-16
1.084820 1.933570e-16
1.084962 1.413852e-16
1.085105 4.527979e-17
1.085247 1.577323e-16
1.085389 5.347229e-17
1.085531 1.398023e-16
1.085673 7.124863e-17
1.085815 -6.941306e-18
1.085957 -1.410440e-16
1.086099 6.844992e-17
1.086241 -1.368665e-17
1.086383 6.020783e-17
1.086526 2.908152e-17
1.086668 4.924199e-17
1.086810 1.230851e-16
1.086952 1.121283e-16
1.087094 1.654376e-16
1.087236 4.101347e-18
1.087378 9.705743e-17
1.087520 1.189224e-16
1.087662 1.667583e-16
1.087804 1.366845e-16
1.087946 8.064402e-17
1.088088 1.348335e-16
1.088231 1.341087e-16
1.088373 4.647877e-17
1.088515 1.421822e-16
1.088657 6.426212e-17
1.088799 2.775919e-16
1.088941 3.178350e-16
1.089083 7.565879e-17
1.089225 -9.116737e-17
1.089367 6.777567e-17
1.089509 1.368350e-18
1.089651 1.217998e-16
1.089793 2.263933e-17
1.089935 6.682083e-18
1.090077 1.136361e-16
1.090219 2.136116e-16
1.090361 -5.614960e-17
1.090503 6.163658e-17
1.090645 1.506894e-17
1.090787 -5.474484e-17
1.090929 -9.373053e-18
1.091071 1.397931e-16
1.091213 -6.990724e-17
1.091356 6.854711e-18
1.091498 4.387700e-17
1.091640 2.742745e-18
1.091782 -1.450766e-16
1.091924 5.487245e-18
1.092066 1.426915e-16
1.092208 1.683808e-16
1.092350 1.573576e-16
1.092492 4.637823e-18
1.092634 -2.855725e-16
1.092776 -2.694502e-16
1.092918 -3.433532e-17
1.093060 1.030238e-16
1.093202 1.222761e-16
1.093344 4.534631e-17
1.093486 1.608018e-16
1.093628 9.072491e-17
1.093770 -9.248184e-17
1.093912 -4.675399e-17
1.094054 9.214973e-17
1.094196 -8.803988e-17
1.094338 2.751740e-18
1.094480 9.632526e-17
1.094622 5.424251e-17
1.094763 8.854482e-17
1.094905 -6.331519e-17
1.095047 -2.491357e-16
1.095189 -1.809261e-16
1.095331 -6.881750e-18
1.095473 2.890097e-17
1.095615 8.669290e-17
1.095757 5.228319e-17
1.095899 -1.678261e-16
1.096041 -2.750657e-18
1.096183 1.182489e-16
1.096325 1.137677e-16
1.096467 3.847676e-17
1.096609 1.291271e-16
1.096751 5.355364e-17
1.096893 4.633729e-17
1.097035 -3.704370e-17
1.097177 1.919862e-17
1.097319 2.710352e-16
1.097461 2.762769e-16
1.097603 4.307975e-17
1.097744 -9.145978e-17
1.097886 -1.531436e-16
1.098028 -4.099267e-17
1.098170 1.010430e-16
1.098312 4.229711e-17
1.098454 0.000000e+00
1.098596 9.535692e-18
1.098738 -1.347472e-16
1.098880 -6.527419e-17
1.099022 -4.891066e-17
1.099164 2.144588e-16
1.099306 -9.719439e-19
1.099448 -2.126735e-16
1.099589 -2.706354e-18
1.099731 -7.839861e-17
1.099873 3.240492e-17
1.100015 7.552920e-17
1.100157 -4.984981e-17
1.100299 -2.287987e-17
1.100441 7.260212e-17
1.100583 8.193023e-17
1.100725 2.415203e-17
1.100866 -8.499535e-17
1.101008 7.475254e-17
1.101150 -0.000000e+00
1.101292 1.911459e-16
1.101434 2.099078e-16
1.101576 7.205185e-17
1.101718 9.065332e-17
1.101860 2.930415e-17
1.102001 1.437375e-16
1.102143 3.517899e-17
1.102285 -2.126036e-17
1.102427 -7.966480e-18
1.102569 -1.857446e-17
1.102711 1.478022e-16
1.102853 3.015334e-16
1.102995 6.354739e-17
1.103136 3.026704e-16
1.103278 1.679116e-16
1.103420 7.325557e-17
1.103562 3.697339e-17
1.103704 1.412065e-16
1.103846 2.796115e-16
1.103987 -2.079628e-17
1.104129 4.611145e-17
1.104271 4.740420e-17
1.104413 1.105543e-16
1.104555 1.289178e-16
1.104697 3.287197e-17
1.104838 -2.628593e-17
1.104980 2.813919e-17
1.105122 -3.861559e-17
1.105264 -5.119549e-17
1.105406 1.041201e-16
1.105548 4.460108e-17
1.105689 5.376726e-17
1.105831 -2.245498e-17
1.105973 2.359269e-17
1.106115 4.960352e-17
1.106257 1.270854e-16
1.106398 1.835994e-16
1.106540 8.990331e-17
1.106682 1.375091e-16
1.106824 2.357099e-17
1.106966 2.212928e-16
1.107107 -3.535345e-17
1.107249 -2.618770e-17
1.107391 9.951584e-17
1.107533 2.871679e-17
1.107675 -3.273989e-17
1.107816 -3.705268e-17
1.107958 9.693386e-17
1.108100 -4.192422e-17
1.108242 1.892488e-17
1.108384 5.766949e-17
1.108525 -5.768371e-17
1.108667 9.048336e-17
1.108809 9.505997e-17
1.108951 1.759739e-16
1.109092 7.506412e-17
1.109234 7.225674e-17
1.109376 -6.174355e-17
1.109518 9.199883e-18
1.109659 -1.972322e-17
1.109801 5.621756e-17
1.109943 5.001616e-17
1.110085 1.185242e-17
1.110226 -1.848812e-17
1.110368 6.592430e-17
1.110510 -4.143420e-18
1.110652 1.452199e-17
1.110793 6.900785e-17
1.110935 2.247534e-17
1.111077 -1.323178e-17
1.111219 7.946294e-18
1.111360 2.121107e-17
1.111502 -5.308429e-18
1.111644 2.851412e-17
1.111786 1.474980e-16
1.111927 2.051257e-16
1.112069 3.067790e-17
1.112211 5.227807e-17
1.112352 9.156604e-17
1.112494 -1.857029e-17
1.112636 3.624001e-17
1.112778 4.866131e-17
1.112919 -5.388219e-17
1.113061 2.997807e-17
1.113203 1.149462e-16
1.113344 5.284864e-17
1.113486 -4.073951e-18
1.113628 3.810742e-17
1.113770 -8.593704e-17
1.113911 -1.035697e-16
1.114053 -1.318886e-17
1.114195 -1.000369e-17
1.114336 2.973798e-17
1.114478 4.557841e-17
1.114620 9.694276e-18
1.114761 1.856609e-17
1.114903 1.295190e-16
1.115045 1.955417e-17
1.115186 -5.183256e-17
1.115328 9.929557e-18
1.115470 7.188468e-17
1.115611 5.891069e-17
1.115753 -4.681208e-17
1.115895 1.408996e-16
1.116036 -1.285212e-17
1.116178 4.871873e-17
1.116320 1.437872e-18
1.116461 -6.780929e-17
1.116603 7.237550e-17
1.116745 1.213548e-16
1.116886 8.885697e-17
1.117028 9.643088e-17
1.117170 -1.494664e-16
1.117311 -7.244949e-17
1.117453 1.326210e-17
1.117595 8.173546e-17
1.117736 1.999756e-16
1.117878 -1.113742e-16
1.118020 3.629198e-17
1.118161 3.879226e-17
1.118303 2.915291e-17
1.118444 8.360351e-17
1.118586 8.108901e-17
1.118728 -4.308956e-17
1.118869 7.633490e-17
1.119011 2.416346e-17
1.119153 -1.748371e-18
1.119294 5.162682e-17
1.119436 1.669486e-17
1.119577 4.559929e-18
1.119719 -1.213077e-16
1.119861 -2.591043e-17
1.120002 5.779448e-18
1.120144 7.791952e-17
1.120285 2.141301e-17
1.120427 4.635855e-17
1.120569 6.129916e-17
1.120710 1.042977e-16
1.120852 -9.056391e-17
1.120993 -7.065851e-17
1.121135 9.882520e-17
1.121277 8.150573e-17
1.121418 -2.923265e-17
1.121560 2.263345e-18
1.121701 -1.626423e-17
1.121843 -1.460251e-16
1.121985 -1.078133e-16
1.122126 6.160944e-17
1.122268 5.236435e-17
1.122409 -5.340769e-17
1.122551 -6.157797e-18
1.122692 6.924954e-17
1.122834 5.691169e-17
1.122976 -5.380462e-17
1.123117 1.228993e-17
1.123259 1.012633e-16
1.123400 8.053012e-17
1.123542 6.435314e-17
1.123683 3.367249e-17
1.123825 3.033064e-17
1.123966 9.345099e-17
1.124108 3.009222e-17
1.124250 2.740370e-17
1.124391 1.618334e-17
1.124533 -6.294429e-17
1.124674 8.633818e-17
1.124816 9.978029e-17
1.124957 -6.035144e-18
1.125099 -7.076298e-17
1.125240 -2.940024e-17
1.125382 -4.346381e-17
1.125523 1.076471e-16
1.125665 2.087809e-17
1.125806 -8.923990e-18
1.125948 -5.042937e-17
1.126089 -7.190617e-17
1.126231 1.769430e-17
1.126372 -1.058363e-16
1.126514 -5.860869e-18
1.126656 0.000000e+00
1.126797 -2.108712e-17
1.126939 6.380444e-17
1.127080 -1.011328e-17
1.127222 -6.210830e-17
1.127363 -6.021548e-17
1.127505 5.384184e-17
1.127646 7.547195e-17
1.127788 -6.948384e-17
1.127929 1.059864e-16
1.128071 8.168929e-17
1.128212 7.019438e-17
1.128353 4.618375e-17
1.128495 -1.395296e-18
1.128636 8.904012e-17
1.128778 2.358540e-17
1.128919 -2.255381e-16
1.129061 -1.545746e-16
1.129202 -1.018802e-16
1.129344 -8.516051e-17
1.129485 -9.456603e-17
1.129627 -1.722610e-16
1.129768 -1.386719e-16
1.129910 4.681771e-17
1.130051 1.324892e-16
1.130193 2.987319e-17
1.130334 4.203125e-17
1.130476 -9.884123e-17
1.130617 -1.636283e-16
1.130758 -2.431402e-17
1.130900 9.816401e-17
1.131041 -2.022362e-17
1.131183 -1.640576e-16
1.131324 -1.143199e-16
1.131466 -1.466807e-16
1.131607 5.380729e-17
1.131749 1.412080e-16
1.131890 -6.050976e-17
1.132031 -5.244146e-17
1.132173 -5.379250e-18
1.132314 1.883196e-17
1.132456 5.382544e-17
1.132597 -3.129899e-17
1.132739 -8.184070e-17
1.132880 -9.166336e-17
1.133021 9.556387e-17
1.133163 -2.248081e-16
1.133304 -2.157867e-16
1.133446 -9.435323e-17
1.133587 -2.564681e-17
1.133728 -1.754621e-17
1.133870 1.889189e-17
1.134011 -9.172991e-17
1.134153 4.045062e-17
1.134294 1.436774e-16
1.134435 8.079788e-18
1.134577 -6.593069e-17
1.134718 5.242588e-17
1.134860 -4.834146e-17
1.135001 4.291903e-17
1.135142 1.457605e-16
1.135284 -1.436428e-16
1.135425 -2.628155e-16
1.135567 -1.464041e-17
1.135708 1.590419e-16
1.135849 9.164481e-17
1.135991 -6.494655e-17
1.136132 -1.190277e-17
1.136273 -6.885922e-17
1.136415 6.054610e-17
1.136556 1.050255e-17
1.136698 -9.295702e-17
1.136839 -1.139097e-16
1.136980 -9.241593e-17
1.137122 -5.320064e-17
1.137263 9.441504e-17
1.137404 -1.417870e-17
1.137546 5.137702e-18
1.137687 -1.689223e-16
1.137828 -7.769980e-17
1.137970 1.028539e-16
1.138111 -9.358027e-17
1.138252 -9.819574e-17
1.138394 -5.391796e-17
1.138535 -2.468427e-17
1.138676 -1.049718e-16
1.138818 6.320429e-17
1.138959 1.066464e-16
1.139100 8.614944e-18
1.139242 -2.453505e-17
1.139383 -2.446055e-18
1.139524 -1.315325e-17
1.139666 2.919033e-17
1.139807 -4.003642e-17
1.139948 1.201976e-16
1.140090 2.077473e-16
1.140231 6.147949e-17
1.140372 1.323691e-17
1.140514 -4.325257e-17
1.140655 7.918636e-17
1.140796 8.747992e-17
1.140938 -3.471721e-17
1.141079 -1.258836e-16
1.141220 -1.096013e-16
1.141361 3.345685e-17
1.141503 -3.105940e-17
1.141644 -7.883868e-17
1.141785 1.123006e-16
1.141927 8.724065e-17
1.142068 3.826228e-17
1.142209 8.375805e-18
1.142351 -1.556905e-17
1.142492 -1.019085e-16
1.142633 -2.641004e-17
1.142774 2.766857e-17
1.142916 7.706929e-17
1.143057 -1.652803e-16
1.143198 8.462108e-18
1.143339 2.423095e-17
1.143481 6.436592e-17
1.143622 2.483870e-16
1.143763 3.971571e-17
1.143904 -1.366533e-16
1.144046 -2.162895e-16
1.144187 -2.125507e-16
1.144328 -5.179341e-17
1.144470 1.149261e-16
1.144611 -5.222772e-17
1.144752 1.195200e-16
1.144893 1.279673e-16
1.145034 -2.424145e-16
1.145176 -1.601325e-16
1.145317 -3.360929e-17
1.145458 -1.348503e-16
1.145599 -5.373699e-17
1.145741 -2.626244e-17
1.145882 -8.308179e-17
1.146023 -1.089082e-16
1.146164 1.026762e-16
1.146306 1.264815e-16
1.146447 -1.878370e-17
1.146588 1.427295e-16
1.146729 -1.301656e-16
1.146870 1.163414e-16
1.147012 1.533661e-17
1.147153 2.498399e-18
1.147294 -5.491315e-17
1.147435 -4.612659e-17
1.147577 -8.591294e-17
1.147718 1.492053e-17
1.147859 -3.599620e-17
1.148000 1.859008e-17
1.148141 8.712610e-17
1.148283 9.012202e-17
1.148424 -6.036168e-17
1.148565 -3.564117e-17
1.148706 -1.961524e-17
1.148847 -4.401762e-17
1.148988 4.470665e-17
1.149130 9.239062e-17
1.149271 4.847455e-17
1.149412 -7.645392e-18
1.149553 7.586242e-17
1.149694 -9.962860e-17
1.149836 -6.192285e-17
1.149977 1.073483e-17
1.150118 -8.917457e-17
1.150259 -1.137838e-16
1.150400 -1.045895e-16
1.150541 -8.244689e-18
1.150683 -6.670956e-17
1.150824 -7.256803e-17
1.150965 -6.884120e-17
1.151106 4.303716e-17
1.151247 5.913715e-17
1.151388 -4.623824e-18
1.151529 4.148564e-17
1.151671 5.858984e-17
1.151812 7.558853e-17
1.151953 2.511872e-17
1.152094 5.577463e-17
1.152235 8.056897e-17
1.152376 -6.481375e-17
1.152517 4.285882e-17
1.152659 -4.835077e-17
1.152800 -4.932523e-17
1.152941 7.264649e-17
1.153082 3.677082e-17
1.153223 2.555105e-17
1.153364 -1.107582e-17
1.153505 4.196214e-17
1.153646 4.085558e-17
1.153788 1.634594e-16
1.153929 2.167029e-16
1.154070 1.650750e-16
1.154211 6.527844e-17
1.154352 -4.339086e-18
1.154493 3.893717e-17
1.154634 9.813650e-17
1.154775 1.709690e-16
1.154916 5.253568e-17
1.155058 -7.483458e-18
1.155199 -1.002043e-16
1.155340 -9.673029e-17
1.155481 6.889781e-17
1.155622 -2.431080e-17
1.155763 5.481038e-17
1.155904 -1.156242e-17
1.156045 7.322617e-17
1.156186 9.408450e-18
1.156327 1.511703e-16
1.156468 2.728578e-16
1.156610 2.177664e-17
1.156751 1.820264e-16
1.156892 3.919806e-17
1.157033 3.498070e-17
1.157174 8.209516e-18
1.157315 3.173048e-17
1.157456 -9.188707e-18
1.157597 -2.240480e-17
1.157738 -8.939583e-17
1.157879 2.432046e-17
1.158020 1.051307e-16
1.158161 9.176634e-17
1.158302 1.388279e-16
1.158443 -3.612983e-17
1.158584 1.201491e-17
1.158725 -8.590609e-17
1.158866 -1.656450e-17
1.159007 -1.584574e-16
1.159149 -1.032834e-16
1.159290 6.792898e-18
1.159431 7.702245e-17
1.159572 1.162902e-16
1.159713 3.736841e-17
1.159854 1.275660e-17
1.159995 5.875224e-17
1.160136 1.074876e-17
1.160277 -4.680696e-17
1.160418 1.946310e-18
1.160559 9.768123e-17
1.160700 -9.401680e-17
1.160841 -6.384347e-17
1.160982 -3.861714e-17
1.161123 -8.864706e-17
1.161264 3.733889e-17
1.161405 -1.343829e-17
1.161546 -9.005895e-17
1.161687 4.685837e-17
1.161828 -1.947254e-16
1.161969 -9.528021e-19
1.162110 5.421221e-17
1.162251 -3.038092e-17
1.162392 4.454376e-17
1.162533 1.352921e-16
1.162674 -1.416721e-17
1.162815 -1.304878e-17
1.162956 -8.001177e-17
1.163097 6.586820e-17
1.163238 -1.595012e-17
1.163379 -3.091244e-17
1.163520 -3.460470e-17
1.163661 1.774234e-17
1.163802 7.738715e-17
1.163943 -4.096254e-17
1.164084 5.949321e-17
1.164225 -1.299507e-16
1.164365 -9.268804e-19
1.164506 2.591581e-17
1.164647 -4.436507e-17
1.164788 1.798884e-17
1.164929 1.554058e-16
1.165070 9.801159e-17
1.165211 -1.474878e-17
1.165352 3.552736e-17
1.165493 8.161349e-17
1.165634 -4.762554e-17
1.165775 4.207938e-17
1.165916 1.444076e-16
1.166057 -4.928221e-17
1.166198 -4.425547e-17
1.166339 5.099384e-17
1.166480 1.015695e-16
1.166621 6.815110e-17
1.166762 -1.361640e-17
1.166902 8.252469e-17
1.167043 -3.170987e-17
1.167184 1.810309e-18
1.167325 -2.079980e-17
1.167466 4.250274e-17
1.167607 -8.125093e-18
1.167748 1.055401e-16
1.167889 3.515240e-17
1.168030 4.683437e-17
1.168171 1.116006e-16
1.168312 -2.698127e-18
1.168452 -6.291411e-17
1.168593 1.347295e-17
1.168734 -7.181177e-18
1.168875 -4.600546e-17
1.169016 6.366056e-17
1.169157 5.953590e-17
1.169298 -8.061428e-18
1.169439 3.581189e-17
1.169580 8.292565e-17
1.169720 3.255734e-17
1.169861 8.944088e-17
1.170002 -2.949855e-17
1.170143 -4.199974e-17
1.170284 -3.484080e-17
1.170425 4.465614e-18
1.170566 -1.517961e-17
1.170707 -1.862662e-16
1.170847 4.998500e-17
1.170988 1.271791e-16
1.171129 -8.923661e-17
1.171270 2.587653e-17
1.171411 9.819252e-17
1.171552 5.726978e-17
1.171693 -4.167229e-17
1.171834 2.561403e-17
1.171974 5.987945e-17
1.172115 1.471992e-16
1.172256 5.546406e-18
1.172397 -5.442053e-17
1.172538 -7.555088e-17
1.172679 -4.461025e-17
1.172819 -8.993259e-17
1.172960 2.944628e-17
1.173101 -2.320189e-17
1.173242 -6.157972e-17
1.173383 8.925493e-19
1.173524 7.855313e-17
1.173664 1.044529e-16
1.173805 1.517896e-17
1.173946 -5.001152e-17
1.174087 -6.162754e-17
1.174228 6.253132e-18
1.174369 2.233667e-17
1.174509 5.345943e-18
1.174650 1.010019e-16
1.174791 -1.055759e-17
1.174932 1.359213e-16
1.175073 -1.341649e-17
1.175213 2.862903e-17
1.175354 1.100717e-16
1.175495 8.056232e-18
1.175636 6.536364e-17
1.175777 1.754551e-16
1.175917 1.693316e-16
1.176058 9.499939e-17
1.176199 4.392936e-17
1.176340 -2.690474e-17
1.176480 8.343423e-17
1.176621 -4.487351e-17
1.176762 6.105098e-17
1.176903 2.784334e-17
1.177044 -1.658135e-16
1.177184 -1.135520e-17
1.177325 1.678796e-16
1.177466 3.689943e-17
1.177607 3.665793e-17
1.177747 7.659425e-17
1.177888 -5.861207e-17
1.178029 4.060689e-17
1.178170 -3.539593e-17
1.178311 -7.501418e-17
1.178451 -1.022135e-16
1.178592 -1.032087e-16
1.178733 -8.104352e-17
1.178874 -3.078352e-17
1.179014 4.553890e-18
1.179155 7.361911e-17
1.179296 -1.637734e-17
1.179437 -1.967464e-16
1.179577 9.364429e-17
1.179718 -1.095590e-17
1.179859 -1.343569e-16
1.179999 -4.576318e-17
1.180140 -7.724404e-17
1.180281 9.176795e-18
1.180422 -3.400083e-17
1.180562 -1.932502e-16
1.180703 3.169527e-17
1.180844 3.843921e-17
1.180985 -6.069528e-17
1.181125 2.036735e-17
1.181266 -1.298172e-17
1.181407 -3.250727e-17
1.181547 3.721312e-17
1.181688 7.921259e-17
1.181829 -4.200901e-17
1.181970 6.172256e-17
1.182110 2.342207e-17
1.182251 -6.226335e-17
1.182392 -5.642027e-18
1.182532 -9.323220e-18
1.182673 -5.190216e-17
1.182814 -9.840127e-17
1.182954 -3.882124e-17
1.183095 -7.871669e-17
1.183236 4.056954e-17
1.183376 -4.756736e-18
1.183517 1.257651e-16
1.183658 1.097269e-16
1.183798 4.954492e-17
1.183939 -8.611131e-17
1.184080 -6.131569e-17
1.184220 -9.976557e-17
1.184361 1.156006e-16
1.184502 -8.077630e-17
1.184642 -6.642865e-17
1.184783 -3.566086e-17
1.184924 1.833199e-17
1.185064 1.931676e-18
1.185205 -1.027992e-16
1.185346 5.032118e-17
1.185486 6.877031e-17
1.185627 -9.500497e-17
1.185768 5.347527e-17
1.185908 -9.030376e-17
1.186049 -5.150198e-17
1.186190 -7.368886e-17
1.186330 -1.124036e-16
1.186471 -4.695444e-17
1.186612 1.250618e-16
1.186752 1.907116e-16
1.186893 1.457324e-16
1.187033 6.830255e-17
1.187174 -9.761707e-18
1.187315 4.394485e-17
1.187455 -3.527316e-17
1.187596 8.501643e-17
1.187737 1.368453e-17
1.187877 -1.110755e-18
1.188018 8.117194e-17
1.188158 -2.836915e-17
1.188299 -4.109825e-17
1.188440 -3.915297e-18
1.188580 -5.874783e-18
1.188721 1.175338e-17
1.188862 -2.351466e-17
1.189002 7.154865e-17
1.189143 -1.166760e-16
1.189283 1.245660e-16
1.189424 8.536533e-17
1.189564 4.319030e-17
1.189705 -3.361417e-17
1.189846 -1.940623e-18
1.189986 6.191822e-17
1.190127 1.032662e-16
1.190267 -3.639717e-17
1.190408 6.889148e-18
1.190549 4.892326e-17
1.190689 3.053847e-17
1.190830 4.829455e-17
1.190970 2.958318e-18
1.191111 6.906343e-18
1.191251 1.382005e-16
1.191392 1.181540e-16
1.191533 5.731752e-17
1.191673 -3.926835e-17
1.191814 -1.784325e-16
1.191954 -6.236684e-17
1.192095 3.070690e-17
1.192235 9.865064e-18
1.192376 4.363791e-17
1.192516 -3.870363e-17
1.192657 -1.787476e-17
1.192798 -2.981086e-18
1.192938 1.690412e-16
1.193079 5.402823e-17
1.193219 3.528825e-17
1.193360 -4.982105e-18
1.193500 3.988483e-17
1.193641 -8.925495e-17
1.193781 -9.387711e-18
1.193922 7.094576e-17
1.194062 -7.499600e-17
1.194203 4.423616e-17
1.194343 -1.171610e-16
1.194484 -1.052200e-16
1.194624 -4.713238e-17
1.194765 6.422662e-17
1.194906 -2.309817e-17
1.195046 -2.813994e-17
1.195187 2.422601e-17
1.195327 1.289409e-16
1.195468 1.210308e-16
1.195608 6.652434e-17
1.195749 -1.674422e-16
1.195889 2.422643e-17
1.196030 5.050917e-17
1.196170 -0.000000e+00
1.196311 4.653772e-17
1.196451 3.746053e-17
1.196592 1.134792e-16
1.196732 1.034249e-16
1.196873 -2.049046e-16
1.197013 -1.645115e-16
1.197153 1.483760e-16
1.197294 1.322162e-16
1.197434 5.026951e-17
1.197575 -9.690032e-17
1.197715 -1.376170e-16
1.197856 -1.152792e-16
1.197996 -8.082772e-18
1.198137 9.195727e-18
1.198277 -8.589338e-17
1.198418 3.443445e-17
1.198558 2.240838e-16
1.198699 2.152364e-17
1.198839 -2.174269e-16
1.198980 -2.463706e-17
1.199120 -1.064767e-16
1.199260 1.799279e-16
1.199401 -1.708090e-16
1.199541 -5.148908e-17
1.199682 -2.463122e-16
1.199822 -8.784204e-17
1.199963 -3.168936e-16
1.200103 -1.880142e-16
1.200244 -1.344025e-17
1.200384 -4.552622e-17
1.200524 1.563620e-16
1.200665 -1.638144e-17
1.200805 -2.565382e-17
1.200946 2.563834e-16
1.201086 1.007655e-16
1.201227 2.443179e-16
1.201367 -1.560725e-17
1.201507 9.475997e-17
1.201648 -2.292740e-17
1.201788 1.042993e-17
1.201929 2.609580e-17
1.202069 -1.472989e-16
1.202209 1.254619e-16
1.202350 -1.810204e-16
1.202490 -2.481879e-16
1.202631 2.422760e-16
1.202771 4.882448e-16
1.202911 1.133688e-16
1.203052 -2.174757e-16
1.203192 -2.100222e-16
1.203333 1.588290e-17
1.203473 -9.373254e-17
1.203613 -4.743152e-17
1.203754 1.192031e-16
1.203894 6.228965e-17
1.204035 5.811415e-17
1.204175 -8.248394e-17
1.204315 -4.656756e-17
1.204456 4.130962e-17
1.204596 2.480608e-16
1.204736 1.039738e-16
1.204877 1.260623e-16
1.205017 2.359181e-16
1.205158 1.169920e-17
1.205298 1.852113e-16
1.205438 1.808009e-16
1.205579 -1.036005e-16
1.205719 8.483345e-18
1.205859 1.046555e-16
1.206000 1.004657e-16
1.206140 1.133834e-16
1.206280 3.425683e-17
1.206421 -6.319101e-17
1.206561 -1.930085e-17
1.206701 -8.484796e-17
1.206842 -6.336683e-17
1.206982 -1.730568e-16
1.207122 -8.928807e-17
1.207263 4.414196e-17
1.207403 3.340271e-17
1.207543 1.800896e-16
1.207684 -9.929146e-17
1.207824 -3.780453e-17
1.207964 1.578266e-16
1.208105 -1.081879e-17
1.208245 7.579283e-18
1.208385 1.441228e-16
1.208526 5.205630e-17
1.208666 1.027069e-16
1.208806 2.063892e-17
1.208947 6.848955e-17
1.209087 -8.599317e-17
1.209227 8.057787e-17
1.209368 8.173259e-17
1.209508 8.725166e-17
1.209648 -1.822025e-17
1.209788 -2.512525e-17
1.209929 -2.514537e-17
1.210069 -1.641220e-17
1.210209 7.117575e-17
1.210350 2.191743e-18
1.210490 -1.524449e-16
1.210630 1.350018e-16
1.210770 1.229173e-16
1.210911 2.341425e-16
1.211051 1.815157e-16
1.211191 -5.504627e-18
1.211332 -9.805577e-17
1.211472 -2.083858e-16
1.211612 -1.257859e-16
1.211752 2.093555e-16
1.211893 1.027650e-16
1.212033 4.502033e-16
1.212173 2.690989e-16
1.212313 -3.183649e-17
1.212454 -1.789031e-17
1.212594 1.240769e-16
1.212734 1.875436e-16
1.212874 -1.132705e-16
1.213015 7.778825e-18
1.213155 -1.901556e-16
1.213295 5.675158e-17
1.213435 2.761545e-16
1.213576 -1.442461e-16
1.213716 2.296924e-16
1.213856 1.679565e-16
1.213996 1.532270e-16
1.214137 -6.814937e-17
1.214277 5.142447e-17
1.214417 9.060973e-17
1.214557 -3.246112e-17
1.214698 9.408458e-17
1.214838 1.456981e-17
1.214978 7.850154e-17
1.215118 -7.406131e-17
1.215258 7.186090e-17
1.215399 6.965770e-17
1.215539 8.790941e-17
1.215679 2.535103e-16
1.215819 1.140258e-16
1.215959 1.858353e-16
1.216100 4.507886e-18
1.216240 -1.567463e-16
1.216380 1.229926e-16
1.216520 -3.161415e-17
1.216660 1.016805e-17
1.216801 -8.689053e-17
1.216941 -7.918428e-17
1.217081 -5.546398e-17
1.217221 -1.177940e-16
1.217361 1.020018e-17
1.217502 7.938521e-17
1.217642 8.057066e-17
1.217782 2.236983e-16
1.217922 8.485658e-17
1.218062 -1.286810e-16
1.218203 -2.958634e-16
1.218343 1.650043e-17
1.218483 1.697395e-16
1.218623 -1.481911e-17
1.218763 -3.764227e-17
1.218903 -7.647516e-17
1.219044 1.599036e-17
1.219184 2.011537e-16
1.219324 1.069081e-16
1.219464 8.392894e-17
1.219604 6.337273e-17
1.219744 2.667865e-17
1.219884 -1.916961e-16
1.220025 -2.421166e-16
1.220165 1.630500e-16
1.220305 -1.631593e-16
1.220445 5.863887e-17
1.220585 4.849107e-17
1.220725 5.065868e-17
1.220865 -8.871254e-17
1.221006 2.075192e-17
1.221146 1.280556e-16
1.221286 -1.085154e-16
1.221426 -1.155181e-16
1.221566 3.583408e-17
1.221706 6.708809e-17
1.221846 8.102084e-18
1.221986 4.285288e-17
1.222127 4.056245e-17
1.222267 -5.914289e-17
1.222407 2.900995e-17
1.222547 -1.277240e-16
1.222687 4.147813e-16
1.222827 9.428200e-17
1.222967 -1.649562e-17
1.223107 -1.219171e-17
1.223247 2.067952e-17
1.223387 -2.214295e-17
1.223528 -1.830807e-16
1.223668 -2.170279e-16
1.223808 3.269027e-17
1.223948 4.205515e-17
1.224088 1.916969e-16
1.224228 9.005649e-17
1.224368 3.276677e-17
1.224508 -5.503300e-17
1.224648 -1.054426e-17
1.224788 -1.711484e-16
1.224928 -3.518730e-17
1.225068 -1.249243e-17
1.225209 -2.818128e-17
1.225349 2.972418e-16
1.225489 1.387106e-16
1.225629 1.945445e-16
1.225769 1.007533e-17
1.225909 5.887123e-17
1.226049 3.676599e-17
1.226189 1.744444e-16
1.226329 -7.311635e-17
1.226469 -2.958475e-17
1.226609 -2.608818e-16
1.226749 1.535308e-16
1.226889 1.346940e-16
1.227029 2.718651e-17
1.227169 5.427495e-17
1.227309 -2.720760e-17
1.227449 -1.133909e-16
1.227589 -4.728748e-17
1.227729 2.841909e-17
1.227869 2.440021e-16
1.228010 -1.113710e-16
1.228150 2.109471e-16
1.228290 -2.655226e-16
1.228430 -2.208213e-16
1.228570 1.975842e-16
1.228710 4.441089e-16
1.228850 5.263189e-16
1.228990 1.308187e-16
1.229130 2.657728e-16
1.229270 -6.170244e-17
1.229410 -8.543954e-17
1.229550 1.044305e-16
1.229690 1.151134e-16
1.229830 -1.780104e-17
1.229970 -4.509506e-17
1.230110 1.340929e-16
1.230250 -1.435773e-16
1.230390 1.554303e-16
1.230530 -1.067731e-16
1.230670 1.020149e-16
1.230810 -5.337214e-17
1.230950 9.961143e-17
1.231090 1.505748e-16
1.231230 -1.766218e-16
1.231370 -5.451506e-17
1.231510 5.924069e-18
1.231650 -2.564362e-16
1.231790 -1.622284e-16
1.231930 -1.314034e-16
1.232069 4.852359e-17
1.232209 -6.152699e-17
1.232349 -1.102513e-16
1.232489 -1.664057e-16
1.232629 -1.011354e-16
1.232769 2.724788e-16
1.232909 1.394855e-16
1.233049 1.371027e-16
1.233189 -2.032661e-16
1.233329 1.158029e-16
1.233469 1.217012e-16
1.233609 -2.540204e-16
1.233749 -7.915628e-17
1.233889 -2.526735e-17
1.234029 -1.110512e-16
1.234169 -3.898642e-17
1.234309 4.135039e-17
1.234449 2.599288e-17
1.234589 -3.426555e-17
1.234729 -3.899506e-17
1.234868 3.687178e-16
1.235008 7.358728e-17
1.235148 -3.309856e-17
1.235288 1.129214e-16
1.235428 2.914708e-16
1.235568 4.033037e-16
1.235708 3.667169e-17
1.235848 -1.124067e-16
1.235988 1.582246e-16
1.236128 -9.115522e-17
1.236268 -1.184169e-16
1.236408 -1.152846e-16
1.236547 6.161503e-17
1.236687 -6.400644e-17
1.236827 -9.604381e-17
1.236967 -1.071909e-16
1.237107 -1.079837e-16
1.237247 2.440287e-16
1.237387 4.750512e-17
1.237527 -2.257499e-16
1.237667 7.132250e-18
1.237806 8.800678e-17
1.237946 2.974687e-17
1.238086 -1.071442e-17
1.238226 -1.548466e-17
1.238366 8.179766e-17
1.238506 3.505853e-16
1.238646 3.460190e-17
1.238786 3.820456e-17
1.238925 1.959206e-16
1.239065 1.028048e-16
1.239205 2.366833e-16
1.239345 -3.559788e-19
1.239485 -1.113985e-16
1.239625 -1.941872e-16
1.239765 -9.596484e-17
1.239904 1.548589e-16
1.240044 2.575787e-17
1.240184 -1.103868e-15
1.240324 -3.861305e-15
1.240464 -8.873237e-15
1.240604 -1.676703e-14


==> anc/NIRES.c.spec <==
# wl[um] fl[erg/s/cm2/a]
1.138581 2.247151e-14
1.138753 1.220284e-14
1.138925 5.592333e-15
1.139098 1.849448e-15
1.139270 1.958725e-16
1.139442 -1.254204e-16
1.139614 1.511442e-16
1.139787 2.534739e-16
1.139959 -8.202152e-17
1.140131 -1.051650e-16
1.140303 -1.821765e-17
1.140476 4.145685e-16
1.140648 2.833553e-16
1.140820 -1.500340e-17
1.140992 -8.518465e-17
1.141164 4.302126e-16
1.141337 3.247360e-16
1.141509 5.760418e-17
1.141681 -2.354044e-17
1.141853 -4.396666e-16
1.142025 1.854026e-16
1.142198 -1.177902e-16
1.142370 -3.968488e-17
1.142542 2.178878e-16
1.142714 1.509263e-16
1.142886 1.188436e-16
1.143059 2.581672e-16
1.143231 1.364022e-16
1.143403 3.868180e-17
1.143575 2.750019e-16
1.143747 -3.595747e-16
1.143919 -2.627082e-16
1.144092 -4.878628e-17
1.144264 5.970942e-17
1.144436 -2.592070e-16
1.144608 -1.901745e-16
1.144780 3.584921e-16
1.144952 1.815338e-17
1.145125 -1.498782e-16
1.145297 1.022212e-16
1.145469 4.090867e-17
1.145641 7.140431e-17
1.145813 -7.784868e-17
1.145985 2.540710e-17
1.146157 -1.292276e-16
1.146330 3.145703e-16
1.146502 1.309164e-16
1.146674 2.587895e-16
1.146846 5.775672e-17
1.147018 2.746443e-16
1.147190 4.623131e-17
1.147362 -2.726376e-17
1.147535 2.147279e-16
1.147707 1.056848e-16
1.147879 -2.902215e-16
1.148051 1.548223e-16
1.148223 -4.079711e-17
1.148395 1.295733e-16
1.148567 3.620113e-16
1.148739 1.715301e-16
1.148911 1.960542e-16
1.149084 -5.009178e-17
1.149256 2.870081e-17
1.149428 1.778145e-16
1.149600 -7.310600e-17
1.149772 1.036830e-16
1.149944 1.169798e-16
1.150116 -3.310590e-17
1.150288 1.380737e-16
1.150460 7.549539e-17
1.150632 2.253188e-17
1.150805 1.781978e-16
1.150977 5.061742e-17
1.151149 1.055452e-16
1.151321 2.274299e-16
1.151493 -8.708574e-17
1.151665 -1.070047e-16
1.151837 1.090161e-16
1.152009 2.746877e-17
1.152181 9.887467e-17
1.152353 -9.150845e-17
1.152525 1.192708e-16
1.152697 2.680620e-17
1.152869 -5.808412e-17
1.153041 1.586334e-16
1.153214 1.188789e-16
1.153386 9.629109e-17
1.153558 2.432039e-16
1.153730 1.771820e-16
1.153902 2.959891e-16
1.154074 6.360985e-17
1.154246 -1.896531e-17
1.154418 1.004623e-16
1.154590 -2.329340e-16
1.154762 7.877144e-18
1.154934 5.815497e-17
1.155106 -5.128768e-17
1.155278 3.012339e-16
1.155450 2.094515e-16
1.155622 7.844671e-17
1.155794 1.575270e-16
1.155966 6.370267e-17
1.156138 2.244926e-16
1.156310 9.211665e-17
1.156482 -8.175094e-17
1.156654 4.348701e-17
1.156826 1.076460e-16
1.156998 1.640621e-16
1.157170 6.583486e-17
1.157342 -5.881083e-17
1.157514 1.894389e-16
1.157686 7.257706e-17
1.157858 -2.448058e-16
1.158030 -7.270497e-17
1.158202 -3.916780e-17
1.158374 -1.171874e-16
1.158546 1.000279e-16
1.158718 2.844259e-17
1.158890 -1.131171e-16
1.159062 -1.592400e-16
1.159234 -2.753866e-16
1.159406 -2.217524e-16
1.159578 3.835629e-17
1.159750 -1.892325e-16
1.159922 -9.180275e-17
1.160094 -2.387186e-16
1.160266 1.508897e-16
1.160438 6.860771e-17
1.160610 -3.371161e-17
1.160782 1.397579e-16
1.160954 -1.275827e-17
1.161126 -6.190004e-17
1.161298 -3.643821e-17
1.161470 3.433689e-17
1.161641 -7.356048e-17
1.161813 3.086826e-16
1.161985 -1.504976e-17
1.162157 -5.005935e-18
1.162329 -2.997271e-18
1.162501 1.344234e-16
1.162673 -6.244668e-17
1.162845 -6.534480e-17
1.163017 1.179336e-16
1.163189 1.750724e-16
1.163361 5.244790e-17
1.163533 4.631153e-17
1.163705 -2.557160e-17
1.163877 1.776927e-16
1.164049 -6.369779e-17
1.164220 1.164103e-16
1.164392 5.160932e-17
1.164564 3.607062e-17
1.164736 -1.134623e-16
1.164908 -2.153967e-18
1.165080 1.362599e-16
1.165252 1.824470e-16
1.165424 1.700208e-16
1.165596 1.081491e-16
1.165768 -1.147386e-16
1.165939 7.702401e-18
1.166111 4.999542e-17
1.166283 2.582777e-16
1.166455 6.903865e-17
1.166627 2.355794e-16
1.166799 7.938530e-17
1.166971 1.356524e-16
1.167143 9.421164e-18
1.167314 3.526533e-17
1.167486 1.561421e-16
1.167658 -5.326131e-17
1.167830 5.123500e-18
1.168002 8.448162e-17
1.168174 1.839818e-16
1.168346 -1.342729e-17
1.168518 -1.457973e-16
1.168689 -1.352757e-16
1.168861 2.901983e-16
1.169033 4.054371e-17
1.169205 3.303880e-17
1.169377 2.509371e-16
1.169549 1.810214e-16
1.169720 2.738839e-16
1.169892 1.930757e-16
1.170064 -1.035539e-16
1.170236 -9.410050e-19
1.170408 -8.089598e-17
1.170580 5.830087e-17
1.170751 -3.969466e-17
1.170923 1.983036e-16
1.171095 6.671391e-17
1.171267 -8.643193e-17
1.171439 4.700145e-17
1.171611 5.436147e-17
1.171782 -1.361587e-17
1.171954 2.254213e-17
1.172126 9.494244e-17
1.172298 5.147727e-18
1.172470 5.542981e-17
1.172641 -1.080554e-16
1.172813 -3.383115e-17
1.172985 -5.639481e-18
1.173157 8.272799e-17
1.173329 1.971485e-17
1.173500 -5.066562e-17
1.173672 4.421425e-17
1.173844 5.363567e-17
1.174016 3.388473e-17
1.174188 9.791870e-17
1.174359 1.933274e-16
1.174531 6.218164e-17
1.174703 -1.008457e-16
1.174875 -5.279888e-17
1.175047 5.659255e-18
1.175218 8.176308e-17
1.175390 1.217768e-16
1.175562 -9.255430e-17
1.175734 2.929111e-17
1.175905 -1.361283e-16
1.176077 6.189730e-17
1.176249 -4.447655e-17
1.176421 6.476617e-17
1.176592 3.505213e-17
1.176764 1.801018e-17
1.176936 -8.251696e-17
1.177108 -1.724890e-17
1.177279 0.000000e+00
1.177451 3.421404e-17
1.177623 -6.656407e-17
1.177795 -1.848347e-17
1.177966 1.302422e-16
1.178138 2.858804e-18
1.178310 1.949427e-17
1.178482 3.387614e-18
1.178653 -5.068757e-17
1.178825 -8.433256e-17
1.178997 -1.549759e-16
1.179168 -8.329506e-17
1.179340 1.245651e-17
1.179512 -2.781034e-17
1.179684 5.758600e-18
1.179855 5.283088e-17
1.180027 -7.898311e-17
1.180199 8.467074e-17
1.180370 -7.209222e-17
1.180542 -8.577778e-17
1.180714 1.276844e-16
1.180886 1.670219e-16
1.181057 -2.512321e-17
1.181229 8.994176e-17
1.181401 -9.776389e-17
1.181572 -9.009918e-17
1.181744 2.908989e-18
1.181916 3.008621e-17
1.182087 -9.131048e-17
1.182259 -1.503662e-16
1.182431 -7.006572e-17
1.182602 1.675309e-16
1.182774 -5.166989e-17
1.182946 -5.952356e-17
1.183117 -3.906775e-18
1.183289 -1.212220e-16
1.183461 4.047949e-18
1.183632 -5.966215e-17
1.183804 -3.974698e-17
1.183976 -9.812642e-18
1.184147 -1.751399e-16
1.184319 -1.651659e-16
1.184491 -7.872572e-17
1.184662 -5.459714e-17
1.184834 7.725698e-18
1.185006 3.329901e-17
1.185177 -1.323773e-16
1.185349 0.000000e+00
1.185521 1.130192e-16
1.185692 1.129471e-16
1.185864 -9.123680e-17
1.186035 -6.650662e-17
1.186207 -3.257147e-17
1.186379 1.790051e-17
1.186550 -1.144685e-16
1.186722 -1.494412e-16
1.186894 7.079850e-17
1.187065 -4.091966e-17
1.187237 2.483254e-17
1.187408 2.287262e-17
1.187580 1.811128e-16
1.187752 2.765082e-16
1.187923 1.337791e-16
1.188095 3.329071e-17
1.188267 -1.104337e-17
1.188438 -3.014253e-17
1.188610 4.022200e-17
1.188781 -3.539839e-17
1.188953 -1.117905e-16
1.189125 -7.357625e-17
1.189296 -1.381861e-16
1.189468 8.378122e-17
1.189639 -8.889392e-17
1.189811 1.746786e-16
1.189982 1.446622e-16
1.190154 -3.138263e-17
1.190326 1.853888e-16
1.190497 9.646282e-18
1.190669 -9.028587e-17
1.190840 8.121056e-18
1.191012 4.541996e-17
1.191183 9.859794e-17
1.191355 4.304645e-18
1.191527 1.074751e-16
1.191698 3.055259e-18
1.191870 -9.171498e-17
1.192041 -1.835462e-17
1.192213 1.566255e-17
1.192384 1.925867e-16
1.192556 2.145576e-17
1.192727 1.022391e-18
1.192899 -1.616484e-16
1.193071 6.347568e-17
1.193242 2.458854e-17
1.193414 -6.356577e-17
1.193585 3.077991e-18
1.193757 3.080251e-18
1.193928 4.726567e-17
1.194100 -4.318816e-17
1.194271 -1.955243e-17
1.194443 -4.428449e-17
1.194614 -9.276112e-17
1.194786 -8.238661e-17
1.194957 -8.117050e-17
1.195129 -1.157146e-16
1.195300 -3.722458e-17
1.195472 3.932533e-17
1.195643 -2.050783e-16
1.195815 1.109196e-16
1.195986 9.337727e-17
1.196158 -2.492231e-17
1.196329 -1.112099e-16
1.196501 -3.744973e-17
1.196672 2.113650e-16
1.196844 -1.338591e-17
1.197015 -9.075076e-17
1.197187 1.044081e-18
1.197358 2.267781e-16
1.197530 -2.336878e-18
1.197701 -5.339965e-17
1.197873 -3.982643e-17
1.198044 4.930707e-17
1.198216 7.140816e-17
1.198387 -7.883695e-17
1.198559 4.051360e-17
1.198730 2.211772e-17
1.198902 -9.037854e-17
1.199073 -1.155705e-16
1.199245 -2.746354e-17
1.199416 4.229210e-17
1.199588 5.185722e-17
1.199759 8.262651e-17
1.199930 -1.442026e-16
1.200102 -5.943325e-17
1.200273 1.540332e-16
1.200445 5.152451e-17
1.200616 -1.850217e-16
1.200788 -2.502359e-16
1.200959 1.881247e-16
1.201131 -1.920927e-17
1.201302 -1.196322e-16
1.201473 1.015649e-16
1.201645 -1.754895e-16
1.201816 -2.570419e-17
1.201988 3.751836e-17
1.202159 1.180183e-17
1.202331 2.040277e-17
1.202502 -1.923824e-16
1.202673 -8.878057e-17
1.202845 8.295378e-18
1.203016 -1.029725e-16
1.203188 -5.967078e-17
1.203359 7.137666e-18
1.203530 -9.722327e-17
1.203702 3.784056e-17
1.203873 -8.333489e-17
1.204045 -2.707366e-17
1.204216 -1.192216e-17
1.204387 5.423578e-18
1.204559 -8.250511e-17
1.204730 8.583090e-17
1.204902 -5.110475e-17
1.205073 -7.399734e-17
1.205244 5.445251e-17
1.205416 1.057200e-16
1.205587 -9.271268e-17
1.205759 1.855670e-16
1.205930 3.932628e-17
1.206101 6.449973e-17
1.206273 -8.642821e-17
1.206444 7.116416e-17
1.206615 2.332427e-17
1.206787 1.326672e-16
1.206958 -4.937432e-17
1.207130 1.329872e-16
1.207301 -1.098755e-18
1.207472 -1.570871e-16
1.207644 -1.514426e-17
1.207815 -3.303071e-17
1.207986 -7.602187e-17
1.208158 -1.102502e-18
1.208329 6.178089e-17
1.208500 -7.134090e-17
1.208672 -3.203532e-17
1.208843 -1.359610e-16
1.209014 -6.747053e-17
1.209186 -1.106768e-17
1.209357 -1.328945e-17
1.209528 4.543350e-17
1.209700 -5.765796e-17
1.209871 -2.758790e-17
1.210042 -4.884578e-17
1.210214 -1.546169e-16
1.210385 8.002281e-17
1.210556 -6.449981e-17
1.210728 -1.414126e-16
1.210899 -3.117297e-17
1.211070 -1.526094e-16
1.211242 -6.620595e-17
1.211413 -7.694558e-17
1.211584 -1.013731e-16
1.211755 8.596005e-17
1.211927 4.691271e-17
1.212098 -7.599504e-17
1.212269 -1.408905e-16
1.212441 -1.807959e-16
1.212612 -2.973745e-17
1.212783 -2.911974e-17
1.212955 -1.490389e-16
1.213126 6.615057e-17
1.213297 3.373667e-16
1.213468 5.638561e-16
1.213640 5.477219e-16
1.213811 2.685415e-16
1.213982 8.881228e-17
1.214153 -1.226040e-16
1.214325 -4.389091e-17
1.214496 0.000000e+00
1.214667 -0.000000e+00
1.214839 1.413858e-16
1.215010 1.037583e-16
1.215181 -2.031133e-17
1.215352 1.478998e-16
1.215524 -5.083220e-17
1.215695 -1.435357e-16
1.215866 1.492657e-16
1.216037 -8.598628e-17
1.216209 1.471594e-17
1.216380 -3.964075e-17
1.216551 3.626207e-17
1.216722 -6.235823e-17
1.216894 -5.671911e-18
1.217065 8.852828e-17
1.217236 -9.993046e-17
1.217407 -7.478427e-17
1.217578 -3.746726e-17
1.217750 3.412074e-17
1.217921 -5.026640e-17
1.218092 4.824574e-17
1.218263 -1.139095e-17
1.218435 -6.040162e-17
1.218606 9.463669e-17
1.218777 -4.562955e-18
1.218948 -2.969830e-17
1.219119 -2.243677e-17
1.219291 3.426868e-17
1.219462 -9.142284e-18
1.219633 -2.172216e-16
1.219804 1.011069e-16
1.219975 3.352956e-17
1.220147 5.036535e-17
1.220318 4.580446e-18
1.220489 -8.247929e-17
1.220660 9.167756e-18
1.220831 -3.668426e-17
1.221003 1.043575e-16
1.221174 7.112510e-17
1.221345 -6.541101e-17
1.221516 -1.951487e-17
1.221687 5.396989e-17
1.221858 -1.412836e-16
1.222030 7.353525e-17
1.222201 -9.654281e-17
1.222372 9.886901e-17
1.222543 7.172596e-18
1.222714 3.173397e-17
1.222885 4.641096e-17
1.223057 2.008178e-16
1.223228 2.120648e-16
1.223399 1.036211e-17
1.223570 1.842550e-17
1.223741 7.141357e-17
1.223912 -1.255745e-16
1.224083 -3.456830e-18
1.224255 -5.301424e-17
1.224426 4.725983e-17
1.224597 -4.842019e-17
1.224768 -6.918192e-18
1.224939 -1.383828e-17
1.225110 -8.304012e-17
1.225281 2.226193e-16
1.225453 1.176660e-16
1.225624 -1.570366e-16
1.225795 1.065293e-16
1.225966 1.591353e-16
1.226137 -8.423785e-17
1.226308 9.116605e-17
1.226479 7.039678e-17
1.226650 5.539575e-17
1.226821 -2.654425e-17
1.226993 -3.462316e-17
1.227164 -1.511871e-16
1.227335 3.346839e-17
1.227506 4.731614e-17
1.227677 2.654222e-17
1.227848 3.969716e-17
1.228019 -3.923214e-17
1.228190 -3.230657e-17
1.228361 6.358918e-17
1.228532 5.038884e-17
1.228703 -5.260270e-17
1.228875 -1.486989e-17
1.229046 1.303720e-16
1.229217 4.496938e-17
1.229388 -5.649176e-17
1.229559 2.074882e-17
1.229730 -5.762597e-17
1.229901 1.025559e-16
1.230072 -1.082970e-16
1.230243 -4.261901e-17
1.230414 1.151622e-18
1.230585 1.266503e-16
1.230756 -3.798624e-17
1.230927 1.173845e-16
1.231098 4.602275e-18
1.231269 2.645730e-17
1.231441 5.737084e-18
1.231612 -1.379810e-17
1.231783 -6.322893e-17
1.231954 2.080416e-16
1.232125 3.217744e-17
1.232296 2.642692e-17
1.232467 -5.285020e-17
1.232638 -1.416914e-16
1.232809 -2.219575e-16
1.232980 2.411419e-17
1.233151 2.640725e-17
1.233322 -2.295994e-17
1.233493 7.231529e-17
1.233664 6.740167e-18
1.233835 1.491903e-17
1.234006 -6.999805e-17
1.234177 -4.704378e-17
1.234348 3.556687e-17
1.234519 1.250488e-16
1.234690 3.850431e-17
1.234861 -5.423081e-17
1.235032 8.602833e-17
1.235203 6.719362e-17
1.235374 1.422645e-16
1.235545 5.734662e-17
1.235716 0.000000e+00
1.235887 -5.963892e-17
1.236058 1.571254e-16
1.236229 -6.196031e-17
1.236400 -2.875211e-17
1.236571 1.009315e-16
1.236742 -3.211552e-17
1.236913 2.294052e-18
1.237084 3.211818e-17
1.237255 1.124196e-16
1.237426 -3.097455e-17
1.237597 -1.044022e-16
1.237768 -1.586158e-17
1.237939 -1.135957e-16
1.238110 -1.370628e-16
1.238281 -1.032841e-16
1.238452 -8.033849e-18
1.238623 7.345844e-17
1.238794 7.576058e-17
1.238964 -1.147991e-17
1.239135 -5.243041e-17
1.239306 -1.390448e-16
1.239477 -9.071775e-17
1.239648 1.062640e-16
1.239819 7.695416e-17
1.239990 7.696272e-17
1.240161 -1.344130e-16
1.240332 -1.626380e-17
1.240503 8.501077e-17
1.240674 3.792522e-17
1.240845 2.068915e-17
1.241016 -3.563603e-17
1.241187 4.536665e-17
1.241358 8.644648e-17
1.241528 1.035027e-16
1.241699 -4.370754e-17
1.241870 1.035334e-16
1.242041 -3.221533e-17
1.242212 -1.877006e-16
1.242383 -1.431762e-16
1.242554 1.507942e-16
1.242725 1.646350e-16
1.242896 5.703611e-17
1.243067 5.309239e-17
1.243238 1.428351e-16
1.243408 -7.834312e-17
1.243579 1.037086e-17
1.243750 0.000000e+00
1.243921 -4.149924e-17
1.244092 1.441232e-16
1.244263 5.420135e-17
1.244434 9.689077e-17
1.244605 3.345757e-17
1.244776 7.385367e-17
1.244946 1.350442e-16
1.245117 1.269940e-16
1.245288 6.558372e-17
1.245459 -9.240354e-18
1.245630 -3.003859e-17
1.245801 -4.596169e-17
1.245972 -4.854872e-17
1.246142 -3.872853e-19
1.246313 1.341585e-16
1.246484 4.747527e-17
1.246655 6.248782e-17
1.246826 7.871087e-17
1.246997 -1.157850e-18
1.247168 2.316388e-18
1.247338 2.317088e-17
1.247509 -3.806535e-17
1.247680 1.622969e-17
1.247851 -5.218348e-17
1.248022 2.407400e-17
1.248193 -7.890657e-17
1.248363 3.698280e-18
1.248534 9.289393e-18
1.248705 6.457830e-17
1.248876 3.795070e-17
1.249047 -7.689250e-17
1.249218 5.814089e-17
1.249388 1.605278e-16
1.249559 6.167493e-17
1.249730 -6.984706e-18
1.249901 4.658255e-17
1.250072 -1.285692e-17
1.250242 -5.080304e-17
1.250413 2.914839e-17
1.250584 2.076179e-16
1.250755 1.400215e-17
1.250926 7.171802e-17
1.251096 -1.985160e-17
1.251267 1.331728e-16
1.251438 5.710471e-17
1.251609 4.688598e-17
1.251780 -1.111012e-16
1.251950 -5.849568e-18
1.252121 5.851685e-18
1.252292 3.863497e-17
1.252463 -5.621629e-17
1.252633 3.171758e-17
1.252804 7.383558e-17
1.252975 -8.206786e-18
1.253146 1.759199e-17
1.253317 1.975867e-17
1.253487 2.347180e-17
1.253658 1.410578e-16
1.253829 4.689498e-17
1.254000 1.527173e-17
1.254170 1.327894e-16
1.254341 1.117350e-16
1.254512 -1.073101e-17
1.254683 1.587925e-16
1.254853 1.094242e-16
1.255024 5.649431e-17
1.255195 6.475267e-17
1.255366 5.181765e-17
1.255536 2.247408e-17
1.255707 5.538329e-17
1.255878 5.039455e-17
1.256048 -8.017521e-17
1.256219 1.415258e-16
1.256390 4.482904e-17
1.256561 1.038434e-16
1.256731 7.436275e-17
1.256902 1.499496e-16
1.257073 9.094536e-17
1.257244 -4.688134e-17
1.257414 7.801816e-17
1.257585 3.429756e-17
1.257756 -4.496599e-17
1.257926 -7.104093e-18
1.258097 6.710705e-17
1.258268 -1.659831e-17
1.258438 1.162743e-16
1.258609 4.749638e-18
1.258780 1.307247e-17
1.258951 1.374090e-16
1.259121 2.089000e-16
1.259292 -3.575260e-18
1.259463 -8.499044e-17
1.259633 3.105131e-17
1.259804 1.064007e-16
1.259975 5.985232e-18
1.260145 1.054696e-16
1.260316 -4.215027e-17
1.260487 -3.096425e-17
1.260657 1.104061e-16
1.260828 1.037119e-16
1.260999 -3.137591e-17
1.261169 5.801249e-17
1.261340 4.457714e-17
1.261511 -7.274560e-17
1.261681 9.594014e-17
1.261852 -1.338147e-17
1.262023 3.168415e-17
1.262193 5.737781e-17
1.262364 8.072112e-17
1.262535 1.641756e-16
1.262705 8.908308e-18
1.262876 -7.011748e-17
1.263047 6.921299e-17
1.263217 -3.334906e-17
1.263388 6.188426e-17
1.263558 4.334624e-17
1.263729 1.257127e-16
1.263900 7.964716e-17
1.264070 -2.991559e-17
1.264241 2.147151e-16
1.264412 5.000274e-17
1.264582 -1.351791e-16
1.264753 7.017428e-17
1.264923 8.230635e-17
1.265094 1.782971e-16
1.265265 2.136324e-17
1.265435 1.257573e-18
1.265606 -8.808445e-17
1.265776 -1.246400e-16
1.265947 1.473610e-16
1.266118 -2.040982e-16
1.266288 -1.058484e-16
1.266459 1.134179e-16
1.266629 1.058537e-16
1.266800 1.499389e-16
1.266971 1.133715e-17
1.267141 1.359980e-16
1.267312 -2.831990e-16
1.267482 -5.207907e-16
1.267653 -9.428246e-17
1.267824 4.647625e-17
1.267994 1.576108e-16
1.268165 9.904541e-17
1.268335 -5.610920e-16
1.268506 1.300238e-16
1.268676 1.261652e-16
1.268847 -3.268093e-16
1.269018 -5.953595e-17
1.269188 6.838498e-17
1.269359 2.119387e-17
1.269529 -1.110032e-16
1.269700 8.036258e-17
1.269870 2.174141e-16
1.270041 2.406597e-16
1.270211 -1.277966e-16
1.270382 -4.099500e-16
1.270553 -2.277915e-16
1.270723 -2.138101e-16
1.270894 -3.976653e-16
1.271064 -6.695458e-17
1.271235 -1.421821e-16
1.271405 -8.856090e-17
1.271576 9.689199e-18
1.271746 1.209193e-18
1.271917 -9.296140e-17
1.272087 -7.353213e-17
1.272258 1.348093e-16
1.272428 3.028838e-16
1.272599 -7.730050e-17
1.272769 1.498720e-16
1.272940 9.456692e-17
1.273110 2.342935e-17
1.273281 -8.716792e-17
1.273451 9.541442e-17
1.273622 -6.909744e-17
1.273792 1.285249e-16
1.273963 1.260140e-16
1.274133 9.501068e-18
1.274304 1.305162e-16
1.274474 2.390271e-17
1.274645 3.029718e-16
1.274815 -7.219210e-17
1.274986 -9.815389e-17
1.275156 2.966149e-16
1.275327 4.575935e-17
1.275497 1.239221e-16
1.275668 1.686732e-16
1.275838 2.534659e-16
1.276009 -8.130579e-17
1.276179 1.718299e-16
1.276350 -1.872256e-16
1.276520 -1.794605e-16
1.276691 -6.094789e-17
1.276861 -2.704309e-17
1.277032 -2.338642e-16
1.277202 2.219949e-16
1.277372 1.678711e-16
1.277543 -1.736395e-16
1.277713 -1.191791e-16
1.277884 -3.972324e-16
1.278054 7.611487e-17
1.278225 5.457540e-16
1.278395 -1.064104e-16
1.278566 -3.396241e-16
1.278736 -3.385941e-17
1.278906 -5.249830e-17
1.279077 9.325282e-18
1.279247 -8.851416e-17
1.279418 7.796308e-17
1.279588 9.220273e-17
1.279759 2.102260e-16
1.279929 1.508445e-17
1.280099 -4.520818e-17
1.280270 -3.763481e-16
1.280440 6.228378e-18
1.280611 6.194845e-17
1.280781 7.319278e-17
1.280951 9.338636e-17
1.281122 2.003732e-16
1.281292 1.069677e-16
1.281463 -9.190233e-18
1.281633 4.818812e-17
1.281804 -9.166895e-18
1.281974 -1.167243e-16
1.282144 5.942654e-17
1.282315 -1.195863e-16
1.282485 -5.573288e-17
1.282655 2.389833e-17
1.282826 -9.318137e-17
1.282996 -8.056553e-17
1.283167 2.232263e-16
1.283337 2.539038e-17
1.283507 -1.017036e-17
1.283678 -1.354258e-17
1.283848 8.115061e-17
1.284018 5.178085e-17
1.284189 -1.450327e-16
1.284359 -2.348647e-17
1.284530 1.048940e-16
1.284700 1.425129e-16
1.284870 8.534746e-17
1.285041 1.475605e-16
1.285211 -1.027371e-16
1.285381 1.740286e-16
1.285552 -3.454838e-17
1.285722 4.453578e-17
1.285892 7.786524e-17
1.286063 1.333634e-16
1.286233 1.254750e-16
1.286403 -3.921238e-18
1.286574 -1.330291e-17
1.286744 1.383916e-16
1.286914 7.479577e-17
1.287085 -4.424429e-18
1.287255 4.421419e-18
1.287425 5.854578e-17
1.287596 8.942036e-17
1.287766 -8.826464e-18
1.287936 4.860552e-17
1.288107 5.400385e-17
1.288277 3.183963e-17
1.288447 -8.808571e-18
1.288618 -7.704201e-17
1.288788 1.001149e-16
1.288958 2.419479e-17
1.289129 -2.198795e-18
1.289299 2.198132e-17
1.289469 -1.867883e-17
1.289639 -4.174139e-17
1.289810 4.722155e-17
1.289980 1.591967e-16
1.290150 1.097656e-16
1.290321 3.546206e-16
1.290491 5.186325e-16
1.290661 5.550361e-16
1.290831 5.342081e-16
1.291002 4.232888e-16
1.291172 4.714728e-17
1.291342 -6.029642e-17
1.291513 1.479821e-16
1.291683 -9.864390e-18
1.291853 2.926154e-16
1.292023 3.177956e-17
1.292194 -2.393013e-17
1.292364 -4.129307e-18
1.292534 1.249055e-16
1.292704 -3.725143e-17
1.292875 -2.958155e-17
1.293045 1.282715e-16
1.293215 1.446221e-16
1.293385 1.139475e-16
1.293556 1.051863e-16
1.293726 -4.930859e-17
1.293896 1.698517e-16
1.294066 -6.246646e-17
1.294237 1.942603e-16
1.294407 -3.178742e-17
1.294577 2.850244e-17
1.294747 1.260851e-16
1.294917 6.250340e-17
1.295088 5.373950e-17
1.295258 6.033021e-17
1.295428 4.498176e-17
1.295598 4.088095e-17
1.295769 1.558544e-16
1.295939 6.586777e-18
1.296109 -1.976424e-17
1.296279 1.096841e-16
1.296449 9.775829e-17
1.296620 9.228116e-17
1.296790 8.757876e-17
1.296960 1.142857e-16
1.297130 3.661353e-17
1.297300 9.892475e-17
1.297471 1.168198e-16
1.297641 3.957747e-17
1.297811 -1.539243e-17
1.297981 9.895787e-17
1.298151 1.242538e-16
1.298322 8.035194e-17
1.298492 7.058621e-17
1.298662 -1.649534e-17
1.298832 1.154681e-16
1.299002 4.288789e-17
1.299172 -4.398679e-18
1.299343 8.027349e-17
1.299513 2.276153e-16
1.299683 2.144087e-16
1.299853 8.686095e-17
1.300023 9.014865e-17
1.300193 8.684274e-17
1.300364 1.978494e-17
1.300534 3.297115e-17
1.300704 6.373622e-17
1.300874 7.910994e-17
1.301044 4.504198e-17
1.301214 9.665984e-17
1.301385 1.131163e-16
1.301555 -1.092807e-16
1.301725 9.441045e-17
1.301895 8.712972e-17
1.302065 -5.740044e-17
1.302235 -5.926975e-18
1.302405 2.153773e-17
1.302575 1.049785e-16
1.302746 4.166176e-17
1.302916 7.223433e-17
1.303086 9.425568e-17
1.303256 4.383378e-17
1.303426 4.930709e-17
1.303596 -1.095603e-18
1.303766 -1.715433e-17
1.303936 7.668108e-17
1.304107 8.982245e-17
1.304277 -1.314442e-17
1.304447 4.381445e-18
1.304617 1.237774e-16
1.304787 1.021423e-16
1.304957 1.467923e-16
1.305127 -5.149041e-17
1.305297 -1.501023e-16
1.305467 -1.538762e-16
1.305637 7.452071e-17
1.305807 3.397760e-17
1.305978 7.015878e-17
1.306148 5.153226e-17
1.306318 1.900471e-17
1.306488 -2.851923e-17
1.306658 -2.194312e-18
1.306828 6.255401e-17
1.306998 1.207517e-16
1.307168 1.163951e-16
1.307338 6.041265e-17
1.307508 9.119854e-17
1.307678 9.892476e-18
1.307848 1.198533e-16
1.308018 1.264999e-16
1.308188 1.800413e-16
1.308359 7.221065e-17
1.308529 -1.431501e-16
1.308699 -2.322763e-16
1.308869 -7.278266e-17
1.309039 8.823487e-18
1.309209 -2.427502e-17
1.309379 1.092822e-16
1.309549 8.572043e-17
1.309719 1.336673e-16
1.309889 4.641277e-17
1.310059 5.195472e-17
1.310229 3.759548e-17
1.310399 -1.990899e-17
1.310569 3.982811e-17
1.310739 2.877144e-17
1.310909 1.881606e-17
1.311079 -7.306439e-17
1.311249 5.203941e-17
1.311419 5.426174e-17
1.311589 -2.104287e-17
1.311759 3.987477e-17
1.311929 7.532504e-17
1.312099 8.862288e-17
1.312269 9.638092e-17
1.312439 1.185392e-16
1.312609 1.103761e-16
1.312779 8.229787e-17
1.312949 -1.067450e-16
1.313119 -3.581033e-17
1.313289 4.319504e-17
1.313459 1.162809e-16
1.313629 1.206941e-16
1.313799 1.217821e-17
1.313969 -4.870402e-17
1.314139 -2.766714e-17
1.314309 8.962142e-17
1.314479 7.483327e-17
1.314649 3.870541e-17
1.314819 -6.854401e-17
1.314989 7.957470e-17
1.315159 6.960465e-17
1.315329 -2.969704e-17
1.315499 -6.678395e-17
1.315669 -1.187015e-16
1.315839 -1.063094e-16
1.316009 -4.410017e-18
1.316179 7.749879e-17
1.316349 1.145366e-16
1.316518 7.463476e-17
1.316688 -1.099976e-18
1.316858 4.786352e-17
1.317028 -3.734865e-17
1.317198 -8.452224e-17
1.317368 1.063951e-16
1.317538 2.951710e-17
1.317708 -2.299658e-17
1.317878 8.315381e-17
1.318048 -9.838315e-18
1.318218 1.965827e-17
1.318388 1.429301e-16
1.318558 1.133575e-16
1.318728 6.533072e-17
1.318898 -7.613745e-18
1.319067 -9.343672e-17
1.319237 6.077301e-17
1.319407 1.601053e-16
1.319577 6.193315e-17
1.319747 1.405673e-17
1.319917 -4.103613e-17
1.320087 1.277611e-17
1.320257 -3.449980e-17
1.320427 6.589418e-17
1.320597 3.544113e-17
1.320766 1.758736e-16
1.320936 -8.138003e-17
1.321106 -7.466699e-17
1.321276 -7.525887e-18
1.321446 1.181816e-16
1.321616 9.043829e-17
1.321786 7.435319e-18
1.321956 1.251344e-16
1.322126 6.882470e-17
1.322295 9.515983e-17
1.322465 -3.906942e-17
1.322635 3.269377e-17
1.322805 -1.053454e-17
1.322975 1.262855e-16
1.323145 -2.523392e-17
1.323315 2.208761e-17
1.323484 1.035895e-16
1.323654 4.224578e-18
1.323824 9.737757e-18
1.323994 8.595372e-17
1.324164 5.973048e-17
1.324334 5.971884e-17
1.324504 2.409488e-17
1.324673 1.571425e-17
1.324843 1.728992e-16
1.325013 7.440588e-17
1.325183 1.153141e-17
1.325353 -2.831648e-17
1.325523 8.241115e-17
1.325692 -6.719884e-17
1.325862 5.779162e-17
1.326032 9.317400e-17
1.326202 6.736850e-17
1.326372 7.481511e-17
1.326541 -6.962629e-17
1.326711 -7.180984e-18
1.326881 7.192291e-17
1.327051 1.083453e-16
1.327221 -2.121742e-18
1.327391 -5.419385e-17
1.327560 -7.451407e-18
1.327730 3.092728e-17
1.327900 -3.205613e-18
1.328070 2.569742e-17
1.328240 -1.030102e-16
1.328409 6.451847e-17
1.328579 9.549244e-17
1.328749 -3.561954e-17
1.328919 -1.621750e-17
1.329088 -2.598691e-17
1.329258 -2.819032e-17
1.329428 2.605277e-17
1.329598 -5.945656e-17
1.329768 1.290503e-17
1.329937 -2.072984e-17
1.330107 4.475590e-17
1.330277 -1.743179e-17
1.330447 9.699042e-17
1.330616 1.104370e-17
1.330786 3.269605e-17
1.330956 8.063509e-17
1.331126 5.337534e-17
1.331295 3.266268e-18
1.331465 5.875488e-17
1.331635 6.196953e-17
1.331805 1.194765e-17
1.331974 1.012697e-16
1.332144 5.337646e-19
1.332314 -1.374205e-16
1.332484 -5.851574e-17
1.332653 3.981504e-17
1.332823 4.400614e-17
1.332993 5.693597e-17
1.333163 3.215706e-18
1.333332 1.924874e-17
1.333502 7.466769e-18
1.333672 4.893581e-17
1.333842 1.060797e-17
1.334011 -2.749776e-17
1.334181 3.795298e-17
1.334351 -1.204245e-17
1.334520 -7.329271e-18
1.334690 8.218113e-17
1.334860 4.364671e-17
1.335030 2.484611e-17
1.335199 1.278860e-16
1.335369 5.257844e-18
1.335539 -3.070857e-18
1.335708 -9.178333e-18
1.335878 3.556167e-17
1.336048 1.214781e-17
1.336217 4.538811e-17
1.336387 5.326795e-17
1.336557 1.268091e-17
1.336726 5.163433e-17
1.336896 8.948014e-18
1.337066 9.907163e-19
1.337236 -6.889832e-18
1.337405 -6.985070e-17
1.337575 -6.939612e-18
1.337745 1.617322e-17
1.337914 -1.363230e-17
1.338084 6.307929e-17
1.338254 1.063923e-17
1.338423 6.555146e-17
1.338593 1.605683e-16
1.338763 3.625394e-17
1.338932 3.818329e-18
1.339102 -6.949068e-17
1.339271 -2.848982e-18
1.339441 1.512810e-17
1.339611 6.315120e-17
1.339780 2.537031e-17
1.339950 -6.088967e-17
1.340120 1.055334e-16
1.340289 -4.469382e-17
1.340459 -1.392533e-17
1.340629 -1.573565e-17
1.340798 4.799262e-17
1.340968 -1.012309e-17
1.341138 -7.341303e-17
1.341307 5.399065e-17
1.341477 -3.559713e-17
1.341646 6.830007e-17
1.341816 3.247897e-17
1.341986 -4.667996e-18
1.342155 1.790285e-17
1.342325 1.144123e-17
1.342494 -3.617242e-18
1.342664 2.892310e-17
1.342834 1.238004e-16
1.343003 2.620811e-17
1.343173 2.983438e-17
1.343342 -9.046857e-18
1.343512 7.346276e-18
1.343682 -1.650875e-17
1.343851 2.724425e-18
1.344021 4.276211e-17
1.344190 1.322098e-16
1.344360 1.250564e-16
1.344530 6.598935e-17
1.344699 4.277639e-17
1.344869 5.718398e-17
1.345038 2.684320e-17
1.345208 -2.044245e-17
1.345377 -3.732184e-18
1.345547 3.092624e-17
1.345717 4.707704e-18
1.345886 1.608526e-17
1.346056 -5.326227e-17
1.346225 2.773273e-17
1.346395 9.633367e-17
1.346564 -3.676449e-17
1.346734 -7.242669e-17
1.346904 7.152163e-17
1.347073 -2.761591e-17
1.347243 6.653677e-17
1.347412 1.510239e-16
1.347582 5.360497e-17
1.347751 6.372996e-17
1.347921 -2.045793e-17
1.348090 -1.000648e-16
1.348260 -1.044139e-16
1.348429 -4.815165e-17
1.348599 9.494167e-18
1.348768 -2.019940e-17
1.348938 -3.214295e-18
1.349108 7.666747e-17
1.349277 -2.179647e-18
1.349447 -1.215499e-16
1.349616 7.738625e-18
1.349786 7.799789e-17
1.349955 -1.010772e-17
1.350125 9.282321e-17
1.350294 7.052877e-18
1.350464 4.370269e-17
1.350633 2.318482e-18
1.350803 5.258237e-17
1.350972 9.791487e-18
1.351142 2.968173e-17
1.351311 1.052681e-16
1.351481 -9.651095e-17
1.351650 -1.702505e-17
1.351820 2.942041e-17
1.351989 1.445783e-16
1.352159 -8.096785e-17
1.352328 -1.093103e-16
1.352498 6.708814e-17
1.352667 5.786346e-17
1.352836 -1.642628e-17
1.353006 -4.668098e-17
1.353175 4.670364e-17
1.353345 -3.030739e-17
1.353514 -1.168949e-16
1.353684 -4.017230e-18
1.353853 7.154407e-17
1.354023 1.214279e-16
1.354192 5.638739e-18
1.354362 6.361850e-17
1.354531 -1.018402e-16
1.354701 -9.433567e-17
1.354870 6.540206e-17
1.355039 3.160162e-17
1.355209 1.645696e-17
1.355378 1.438970e-16
1.355548 3.570425e-17
1.355717 -4.511084e-17
1.355887 -3.197606e-17
1.356056 6.941291e-17
1.356226 9.379276e-17
1.356395 -8.240859e-17
1.356564 5.946686e-17
1.356734 5.054576e-17
1.356903 3.143870e-17
1.357073 -1.386606e-16
1.357242 -8.869021e-17
1.357411 7.795500e-17
1.357581 -5.279848e-18
1.357750 2.110347e-16
1.357920 -6.124026e-17
1.358089 -1.459905e-16
1.358259 -1.240175e-16
1.358428 5.350767e-17
1.358597 7.775149e-17
1.358767 1.318482e-16
1.358936 1.327905e-16
1.359106 3.549296e-17
1.359275 -9.376293e-17
1.359444 -1.975277e-16
1.359614 -2.007609e-16
1.359783 1.538294e-17
1.359952 -1.450559e-16
1.360122 5.922391e-17
1.360291 5.334338e-17
1.360461 2.149034e-16
1.360630 -7.695159e-17
1.360799 -8.805198e-17
1.360969 -5.701351e-17
1.361138 2.329472e-16
1.361307 2.056657e-16
1.361477 -1.303834e-16
1.361646 1.479842e-16
1.361816 1.814856e-17
1.361985 9.472995e-17
1.362154 3.027263e-16
1.362324 2.232380e-16
1.362493 -1.979491e-16
1.362662 -5.577476e-17
1.362832 2.945920e-16
1.363001 -1.768244e-16
1.363170 -1.194363e-17
1.363340 -1.442486e-16
1.363509 1.043477e-16
1.363678 9.021561e-17
1.363848 2.317872e-16
1.364017 1.113615e-16
1.364186 7.626981e-17
1.364356 4.537402e-17
1.364525 -7.409704e-18
1.364694 -8.817840e-17
1.364864 9.981164e-17
1.365033 8.507068e-17
1.365202 -3.923065e-16
1.365372 3.211902e-17
1.365541 8.148625e-17
1.365710 1.884088e-16
1.365879 2.856184e-16
1.366049 9.469459e-17
1.366218 6.541124e-17
1.366387 -2.889371e-16
1.366557 1.321359e-16
1.366726 2.751881e-16
1.366895 3.836251e-17
1.367065 -1.039617e-16
1.367234 -2.665311e-16
1.367403 -3.049939e-16
1.367572 -2.342875e-16
1.367742 1.804983e-16
1.367911 5.379474e-17
1.368080 -1.533053e-17
1.368249 -1.023739e-16
1.368419 -3.491677e-17
1.368588 -2.463461e-17
1.368757 2.846396e-16
1.368927 1.969740e-16
1.369096 -9.576432e-17
1.369265 -2.959511e-16
1.369434 -1.616811e-16
1.369604 1.321722e-16
1.369773 5.844489e-17
1.369942 -1.174946e-16
1.370111 2.076536e-16
1.370281 -6.033227e-17
1.370450 -2.988375e-16
1.370619 -1.603732e-17
1.370788 1.648887e-17
1.370958 1.945969e-16
1.371127 1.998443e-16
1.371296 4.060551e-17
1.371465 -1.993641e-16
1.371635 -2.170824e-16
1.371804 3.183252e-17
1.371973 1.559521e-16
1.372142 -1.990147e-17
1.372311 -1.741959e-16
1.372481 2.184455e-17
1.372650 9.255205e-17
1.372819 1.026056e-16
1.372988 9.132584e-18
1.373157 1.132720e-17
1.373327 9.992747e-17
1.373496 1.507456e-16
1.373665 1.521956e-17
1.373834 4.374904e-17
1.374004 1.851041e-17
1.374173 -9.884312e-17
1.374342 6.472755e-17
1.374511 -2.491190e-17
1.374680 5.725144e-17
1.374849 1.174667e-16
1.375019 1.633959e-16
1.375188 5.519244e-17
1.375357 -9.116013e-17
1.375526 -7.756384e-17
1.375695 -5.398827e-17
1.375865 2.560801e-17
1.376034 1.016875e-17
1.376203 9.322939e-17
1.376372 9.283534e-17
1.376541 9.488133e-17
1.376710 -4.383086e-17
1.376880 -9.213484e-17
1.377049 3.402010e-17
1.377218 3.721348e-17
1.377387 2.300977e-17
1.377556 -1.221658e-16
1.377725 1.635339e-16
1.377894 8.936497e-17
1.378064 -5.682722e-18
1.378233 8.429947e-17
1.378402 3.480234e-17
1.378571 -1.507299e-16
1.378740 1.879643e-16
1.378909 1.213784e-16
1.379078 -2.905657e-17
1.379248 5.459601e-17
1.379417 6.787419e-17
1.379586 -3.001725e-18
1.379755 0.000000e+00
1.379924 9.923579e-17
1.380093 -6.423165e-17
1.380262 -6.973969e-17
1.380431 2.761256e-16
1.380601 4.124840e-16
1.380770 3.077272e-16
1.380939 -1.496467e-16
1.381108 1.961431e-17
1.381277 -2.284597e-16
1.381446 -1.352323e-16
1.381615 -6.860459e-17
1.381784 -3.938726e-17
1.381953 -4.607175e-17
1.382122 6.011421e-17
1.382292 2.239976e-16
1.382461 -8.911500e-17
1.382630 9.696977e-17
1.382799 3.639568e-16
1.382968 -2.716280e-16
1.383137 1.840667e-16
1.383306 7.375433e-18
1.383475 -2.351900e-16
1.383644 1.499613e-16
1.383813 -3.766754e-17
1.383982 -5.138308e-17
1.384151 -2.489058e-16
1.384321 -4.829256e-17
1.384490 -2.178368e-17
1.384659 -6.689923e-17
1.384828 -1.420620e-17
1.384997 1.874619e-16
1.385166 -8.105932e-17
1.385335 8.914697e-17
1.385504 1.284091e-16
1.385673 -5.320551e-17
1.385842 -1.789838e-16
1.386011 3.190156e-17
1.386180 1.945568e-16
1.386349 -1.226788e-17
1.386518 2.333468e-16
1.386687 -1.980147e-16
1.386856 3.206638e-16
1.387025 1.171253e-16
1.387194 2.289148e-16
1.387363 1.245700e-16
1.387532 -4.708018e-17
1.387701 7.354791e-17
1.387870 -1.906834e-17
1.388039 4.635978e-17
1.388208 4.513109e-17
1.388377 -1.887170e-16
1.388546 8.439167e-17
1.388715 7.490813e-17
1.388884 -1.502624e-16
1.389053 5.667916e-17
1.389222 1.028869e-16
1.389391 1.368735e-16
1.389560 4.908079e-17
1.389729 5.279939e-17
1.389898 7.047716e-18
1.390067 -1.703360e-16
1.390236 -1.478839e-16
1.390405 1.094433e-16
1.390574 5.558058e-17
1.390743 -1.104963e-16
1.390912 -1.738156e-16
1.391081 -9.264565e-17
1.391250 8.752544e-17
1.391419 -6.134130e-19
1.391588 -9.175661e-17
1.391757 0.000000e+00
1.391926 1.320239e-16
1.392095 1.215697e-16
1.392264 4.212568e-18
1.392433 -2.485135e-17
1.392602 7.503245e-17
1.392771 9.947828e-18
1.392940 -4.312540e-17
1.393109 -2.018402e-17
1.393278 4.904317e-17
1.393447 -3.385771e-17
1.393616 -7.144067e-17
1.393785 4.285639e-17
1.393954 3.800549e-17
1.394122 -2.453326e-17
1.394291 -1.725029e-17
1.394460 -8.721184e-18
1.394629 1.654016e-17
1.394798 2.231463e-17
1.394967 1.153339e-16
1.395136 -1.326360e-16
1.395305 1.297007e-16
1.395474 -6.452570e-17
1.395643 -7.014343e-17
1.395812 -2.173359e-17
1.395981 6.475539e-17
1.396150 1.858576e-17
1.396318 3.016383e-17
1.396487 -1.109630e-16
1.396656 -1.883521e-16
1.396825 -2.423327e-16
1.396994 -5.199372e-17
1.397163 7.444635e-17
1.397332 5.497968e-18
1.397501 5.780219e-17
1.397670 2.169401e-16
1.397839 1.886929e-16
1.398007 5.561009e-17
1.398176 -1.070616e-16
1.398345 -9.841233e-17
1.398514 2.201248e-18
1.398683 8.053880e-17
1.398852 2.903083e-16
1.399021 1.531921e-16
1.399190 1.311390e-17
1.399358 1.049864e-16
1.399527 -1.507827e-16
1.399696 -5.167346e-17
1.399865 1.418101e-16
1.400034 -7.643462e-17
1.400203 -5.228022e-17
1.400372 -1.643752e-17
1.400540 -2.012186e-17
1.400709 1.252143e-16
1.400878 3.349199e-16
1.401047 -2.686027e-16
1.401216 6.722291e-17
1.401385 1.993945e-16
1.401554 1.168334e-17
1.401722 1.899379e-16
1.401891 3.590684e-16
1.402060 3.586218e-16
1.402229 2.123383e-16
1.402398 1.489359e-16
1.402567 2.466161e-16
1.402735 2.427939e-16
1.402904 6.765591e-17
1.403073 -2.345905e-16
1.403242 -1.984641e-17
1.403411 -5.147055e-17
1.403579 2.450979e-16
1.403748 1.866615e-16
1.403917 -1.544516e-16
1.404086 -4.470555e-17
1.404255 6.564603e-17
1.404423 1.705438e-16
1.404592 -1.976093e-16
1.404761 3.783558e-16
1.404930 -1.117833e-17
1.405099 8.842338e-17
1.405267 4.185225e-17
1.405436 1.516035e-17
1.405605 1.100011e-16
1.405774 1.280386e-17
1.405943 1.079699e-16
1.406111 6.733486e-18
1.406280 -4.458739e-17
1.406449 -5.096090e-17
1.406618 2.245690e-17
1.406786 7.350410e-17
1.406955 -4.411894e-17
1.407124 -1.044048e-16
1.407293 -1.280191e-16
1.407462 9.821293e-17
1.407630 -1.347037e-16
1.407799 -1.392361e-17
1.407968 8.068781e-17
1.408137 1.303313e-16
1.408305 -1.716590e-17
1.408474 7.139489e-17
1.408643 -2.836431e-17
1.408812 -1.218091e-16
1.408980 2.446891e-16
1.409149 1.934466e-16
1.409318 4.673324e-17
1.409487 -3.896418e-17
1.409655 6.052691e-17
1.409824 -7.462175e-17
1.409993 -7.405913e-17
1.410161 -4.963692e-17
1.410330 -2.983444e-16
1.410499 -1.485693e-16
1.410668 1.155908e-16
1.410836 2.031374e-16
1.411005 9.317454e-17
1.411174 2.203447e-17
1.411342 -4.370186e-17
1.411511 8.260655e-18
1.411680 -1.363841e-16
1.411849 -8.458597e-17
1.412017 -9.426227e-17
1.412186 6.727808e-18
1.412355 -1.205887e-17
1.412523 -8.915784e-17
1.412692 -6.896152e-17
1.412861 9.378901e-17
1.413029 8.741632e-17
1.413198 1.651194e-16
1.413367 -3.192959e-16
1.413536 -3.187124e-17
1.413704 2.643728e-16
1.413873 5.343257e-17
1.414042 -3.474284e-17
1.414210 4.739273e-17
1.414379 -1.469723e-16
1.414548 -4.927552e-18
1.414716 9.453176e-17
1.414885 -7.084640e-17
1.415054 8.849934e-18
1.415222 1.061371e-16
1.415391 8.938488e-17
1.415560 8.541909e-17
1.415728 -3.925929e-17
1.415897 3.238000e-17
1.416066 1.168116e-16
1.416234 -1.324772e-16
1.416403 -1.619113e-16
1.416571 1.038174e-16
1.416740 -3.825926e-17
1.416909 8.830750e-17
1.417077 1.040346e-16
1.417246 3.043577e-17
1.417415 -1.259469e-16
1.417583 2.063689e-17
1.417752 -1.573245e-17
1.417921 -1.180709e-17
1.418089 3.347797e-17
1.418258 8.376277e-17
1.418426 -1.489440e-16
1.418595 -1.569880e-16
1.418764 -1.053542e-16
1.418932 -2.401926e-17
1.419101 4.045153e-17
1.419269 -3.466834e-17
1.419438 -2.086386e-17
1.419607 4.374714e-17
1.419775 1.293968e-17
1.419944 1.016326e-16
1.420112 -3.989474e-18
1.420281 1.227873e-16
1.420450 -7.992835e-18
1.420618 -4.099467e-17
1.420787 2.101191e-17
1.420955 1.902273e-17
1.421124 5.509666e-17
1.421293 -6.715076e-17
1.421461 1.885028e-16
1.421630 -8.024248e-18
1.421798 6.621907e-17
1.421967 -6.924420e-17
1.422135 -6.022145e-17
1.422304 3.011323e-18
1.422473 9.636383e-17
1.422641 1.315060e-16
1.422810 -6.021697e-17
1.422978 -1.022474e-17
1.423147 -1.404437e-17
1.423315 1.042958e-16
1.423484 2.806861e-17
1.423652 8.705217e-17
1.423821 -1.602334e-17
1.423990 -4.704044e-17
1.424158 -4.824413e-17
1.424327 -7.680943e-17
1.424495 3.295568e-17
1.424664 -2.441814e-17
1.424832 6.977930e-18
1.425001 3.399495e-17
1.425169 -4.329720e-17
1.425338 7.452161e-17
1.425506 -9.328654e-17
1.425675 -1.684922e-17
1.425843 -9.897962e-18
1.426012 -6.029687e-17
1.426180 -7.502495e-17
1.426349 4.535082e-17
1.426517 -1.351119e-16
1.426686 -1.199725e-16
1.426855 -4.223281e-17
1.427023 5.100967e-17
1.427192 1.067952e-16
1.427360 5.969514e-17
1.427529 2.355692e-16
1.427697 1.041128e-16
1.427866 -1.043506e-16
1.428034 -8.475155e-17
1.428203 -7.590121e-17
1.428371 1.311079e-16
1.428539 1.844949e-16
1.428708 4.208777e-17
1.428876 3.004019e-17
1.429045 -4.840375e-18
1.429213 6.709729e-17
1.429382 1.540136e-16
1.429550 1.505874e-16
1.429719 6.169165e-17
1.429887 -1.984926e-16
1.430056 -2.387527e-16
1.430224 -9.522696e-17
1.430393 -5.323434e-17
1.430561 -3.361052e-17
1.430730 1.343351e-16
1.430898 2.832333e-17
1.431067 1.005972e-16
1.431235 1.148837e-17
1.431403 1.195849e-16
1.431572 -6.214099e-17
1.431740 3.944478e-17
1.431909 -1.050221e-17
1.432077 -2.493966e-18
1.432246 -1.411265e-16
1.432414 1.105475e-16
1.432583 3.809841e-17
1.432751 -4.107124e-17
1.432919 -4.229907e-17
1.433088 -3.423643e-17
1.433256 1.419843e-17
1.433425 1.900356e-18
1.433593 -2.659441e-17
1.433761 -5.221969e-17
1.433930 4.931979e-17
1.434098 -1.469335e-16
1.434267 -9.485526e-17
1.434435 -3.933864e-17
1.434604 4.266389e-17
1.434772 6.730038e-17
1.434940 3.032721e-17
1.435109 -5.969780e-17
1.435277 5.496180e-17
1.435446 -6.309079e-17
1.435614 -6.302851e-18
1.435782 9.979145e-17
1.435951 9.218949e-17
1.436119 5.399548e-17
1.436287 1.032592e-16
1.436456 1.023193e-16
1.436624 -5.684977e-17
1.436793 1.108713e-16
1.436961 -8.719443e-17
1.437129 1.279718e-16
1.437298 1.061917e-16
1.437466 -1.147523e-16
1.437634 -8.537574e-17
1.437803 -4.175153e-17
1.437971 6.074905e-17
1.438140 1.899071e-17
1.438308 1.165893e-16
1.438476 1.235361e-17
1.438645 -3.232339e-17
1.438813 -5.896955e-17
1.438981 -1.750857e-16
1.439150 -9.519724e-19
1.439318 -2.666669e-17
1.439486 8.575025e-17
1.439655 2.103615e-17
1.439823 1.528269e-17
1.439991 -6.195781e-17
1.440160 -9.631662e-18
1.440328 8.750014e-17
1.440496 8.060023e-17
1.440665 -1.910549e-17
1.440833 -2.484530e-17
1.441001 1.790704e-17
1.441170 9.753080e-17
1.441338 -2.199873e-17
1.441506 2.567481e-17
1.441675 -4.871749e-17
1.441843 5.839217e-17
1.442011 3.734204e-17
1.442180 -6.991336e-17
1.442348 -1.082467e-16
1.442516 -4.982345e-17
1.442684 -7.323537e-17
1.442853 -6.422131e-17
1.443021 -3.738941e-17
1.443189 2.617229e-17
1.443358 -3.260678e-17
1.443526 -1.950369e-17
1.443694 4.029063e-17
1.443863 -9.594235e-19
1.444031 -1.333755e-16
1.444199 -1.512439e-16
1.444367 -1.157268e-16
1.444536 -6.056734e-17
1.444704 -1.094808e-17
1.444872 7.747523e-17
1.445040 -6.823221e-17
1.445209 4.416115e-17
1.445377 -7.872325e-17
1.445545 -1.428469e-17
1.445714 2.783722e-17
1.445882 5.470591e-17
1.446050 1.180241e-16
1.446218 1.648426e-17
1.446387 -4.706676e-17
1.446555 -4.505374e-17
1.446723 -7.186201e-17
1.446891 4.676002e-17
1.447060 1.875684e-17
1.447228 -5.069639e-17
1.447396 -5.161766e-17
1.447564 -1.881693e-16
1.447733 -1.336173e-17
1.447901 -6.198332e-17
1.448069 1.028931e-16
1.448237 9.652738e-18
1.448405 1.131446e-16
1.448574 1.006737e-16
1.448742 1.707576e-17
1.448910 6.727241e-17
1.449078 -9.746774e-17
1.449247 3.591087e-17
1.449415 -3.774806e-18
1.449583 -3.675064e-17
1.449751 -2.540407e-17
1.449919 -7.515222e-17
1.450088 -9.378585e-19
1.450256 -2.715150e-17
1.450424 5.701077e-17
1.450592 -4.104723e-17
1.450760 -2.793373e-18
1.450929 1.096576e-16
1.451097 3.245982e-17
1.451265 -7.554065e-17
1.451433 -7.665047e-17
1.451601 5.757752e-17
1.451769 3.951500e-16
1.451938 2.748026e-16
1.452106 -3.934760e-17
1.452274 -1.702125e-16
1.452442 -2.058769e-16
1.452610 1.408779e-16
1.452779 -5.078254e-17
1.452947 -1.266697e-17
1.453115 2.988094e-16
1.453283 4.233396e-17
1.453451 7.099801e-17
1.453619 1.165719e-17
1.453788 2.415733e-17
1.453956 -7.677531e-17
1.454124 8.996756e-17
1.454292 1.510979e-17
1.454460 -5.409878e-17
1.454628 -7.964379e-18
1.454796 -1.192061e-16
1.454965 -1.083748e-16
1.455133 -4.747657e-17
1.455301 4.116858e-17
1.455469 1.313143e-17
1.455637 3.560890e-17
1.455805 9.675950e-17
1.455973 6.033616e-19
1.456141 -9.237267e-17
1.456310 -1.805846e-16
1.456478 -2.199718e-16
1.456646 -1.612248e-16
1.456814 -1.083186e-17
1.456982 1.202653e-17
1.457150 1.028727e-17
1.457318 5.475324e-17
1.457486 1.451421e-17
1.457654 -2.679540e-17
1.457823 -1.266987e-16
1.457991 3.479337e-17
1.458159 -2.540766e-18
1.458327 3.465546e-17
1.458495 1.687503e-17
1.458663 -2.038936e-17
1.458831 -8.413133e-17
1.458999 -2.605173e-17
1.459167 -1.041145e-16
1.459335 7.551694e-18
1.459503 -8.626148e-17
1.459672 1.928628e-17
1.459840 -3.521894e-17
1.460008 5.032490e-18
1.460176 1.854499e-16
1.460344 1.716430e-16
1.460512 1.221809e-16
1.460680 7.372788e-17
1.460848 1.423515e-16
1.461016 1.189953e-16
1.461184 -1.183653e-17
1.461352 1.101339e-16
1.461520 7.116151e-17
1.461688 -8.203118e-17
1.461856 -4.608750e-17
1.462024 -6.676387e-17
1.462192 8.070947e-17
1.462361 1.111290e-16
1.462529 1.296762e-17
1.462697 1.275578e-16
1.462865 1.219627e-16
1.463033 2.274410e-17
1.463201 2.635720e-17
1.463369 -7.766553e-17
1.463537 8.690069e-17
1.463705 -3.653551e-17
1.463873 -9.229064e-17
1.464041 -1.206555e-16
1.464209 1.720165e-17
1.464377 -6.828566e-17
1.464545 -8.150532e-17
1.464713 -1.114766e-16
1.464881 1.575675e-16
1.465049 3.542549e-17
1.465217 -9.374302e-18
1.465385 1.129026e-16
1.465553 -5.822575e-17
1.465721 -1.522820e-17
1.465889 1.347678e-16
1.466057 3.169022e-17
1.466225 -1.504279e-16
1.466393 -1.790895e-16
1.466561 -1.805533e-16
1.466729 -1.316232e-16
1.466897 -6.847068e-18
1.467065 -2.537129e-18
1.467233 2.115341e-16
1.467401 -5.383767e-17
1.467569 -1.384321e-17
1.467737 5.152990e-17
1.467905 -4.865293e-17
1.468073 -9.648325e-17
1.468241 -8.268686e-17
1.468409 2.175739e-17
1.468577 -7.989857e-17
1.468745 -1.088134e-16
1.468912 2.801208e-17
1.469080 6.906757e-17
1.469248 2.316650e-17
1.469416 1.362000e-16
1.469584 1.324608e-17
1.469752 6.006942e-17
1.469920 -5.592595e-17
1.470088 -1.975615e-16
1.470256 4.755698e-18
1.470424 -9.981141e-18
1.470592 8.373542e-17
1.470760 5.076464e-17
1.470928 9.042840e-17
1.471096 -5.355995e-17
1.471264 -1.751309e-17
1.471432 4.246813e-17
1.471600 -1.310690e-16
1.471767 -7.473330e-17
1.471935 4.905932e-18
1.472103 -3.720359e-17
1.472271 -9.797757e-17
1.472439 -2.193206e-16
1.472607 1.157417e-16
1.472775 7.666805e-17
1.472943 1.878591e-16
1.473111 -8.985774e-17
1.473279 -2.988649e-17
1.473447 1.096623e-16
1.473614 -4.904445e-17
1.473782 1.149234e-17
1.473950 1.089350e-16
1.474118 7.294547e-17
1.474286 -9.062693e-18
1.474454 1.850954e-16
1.474622 5.574958e-17
1.474790 -1.396587e-16
1.474957 -8.674310e-17
1.475125 -5.550411e-17
1.475293 1.764638e-16
1.475461 5.731234e-18
1.475629 -1.130651e-16
1.475797 -1.193366e-16
1.475965 1.674385e-16
1.476133 1.206546e-17
1.476300 2.778039e-18
1.476468 -9.047407e-17
1.476636 -2.673276e-17
1.476804 5.702296e-17
1.476972 6.698720e-17
1.477140 -1.226827e-16
1.477308 -1.927387e-16
1.477475 1.868302e-16
1.477643 3.455270e-17
1.477811 1.043288e-16
1.477979 1.448375e-17
1.478147 2.501864e-16
1.478315 -1.604982e-16
1.478482 -2.088961e-16
1.478650 1.177204e-16
1.478818 1.471569e-16
1.478986 4.301261e-17
1.479154 8.323704e-17
1.479322 2.682228e-18
1.479489 2.081292e-16
1.479657 5.248373e-17
1.479825 -1.561435e-16
1.479993 -6.586787e-17
1.480161 1.715673e-16
1.480328 1.701190e-16
1.480496 3.877069e-17
1.480664 1.479269e-16
1.480832 2.477910e-16
1.481000 7.133367e-17
1.481167 -8.921356e-18
1.481335 -1.687257e-16
1.481503 2.948384e-17
1.481671 -2.352006e-16
1.481839 -2.685829e-17
1.482006 -1.120477e-16
1.482174 4.308556e-17
1.482342 -2.966627e-17
1.482510 2.638371e-16
1.482677 3.386717e-18
1.482845 1.934202e-16
1.483013 1.241855e-16
1.483181 -5.355490e-17
1.483349 -9.586065e-17
1.483516 -1.491182e-16
1.483684 -1.399447e-16
1.483852 -2.292506e-17
1.484020 2.850903e-17
1.484187 -9.777626e-17
1.484355 -5.274308e-17
1.484523 6.219911e-17
1.484691 -3.260253e-17
1.484858 7.945670e-17
1.485026 -4.503345e-17
1.485194 6.215464e-17
1.485362 8.938054e-17
1.485529 7.973292e-17
1.485697 -1.810939e-17
1.485865 -1.166711e-16
1.486033 -1.076722e-16
1.486200 1.129831e-16
1.486368 6.581543e-16
1.486536 1.639345e-15


==> anc/NIRES.d.spec <==
# wl[um] fl[erg/s/cm2/a]
1.420835 -5.029309e-16
1.421049 -4.309047e-16
1.421264 -3.033467e-16
1.421479 -1.562639e-16
1.421693 -2.548002e-17
1.421908 7.316197e-17
1.422123 1.228408e-16
1.422337 -4.260026e-17
1.422552 -1.383739e-16
1.422767 -8.439615e-17
1.422981 -5.024539e-17
1.423196 -3.321452e-17
1.423411 -6.410845e-17
1.423625 -5.038238e-17
1.423840 1.329963e-17
1.424055 -1.465788e-17
1.424269 3.450727e-17
1.424484 9.346442e-17
1.424699 -1.084773e-16
1.424913 -5.625415e-17
1.425128 -4.890063e-17
1.425342 4.676119e-17
1.425557 6.227034e-18
1.425772 -0.000000e+00
1.425986 1.345826e-17
1.426201 1.044301e-16
1.426416 -1.118411e-16
1.426630 -1.089260e-16
1.426845 7.828836e-17
1.427059 2.232566e-16
1.427274 -1.202242e-16
1.427489 -3.078857e-17
1.427703 -4.617890e-17
1.427918 8.772988e-18
1.428133 -6.748421e-17
1.428347 -1.060403e-16
1.428562 8.057771e-17
1.428776 2.438965e-16
1.428991 1.088369e-16
1.429206 -4.478236e-17
1.429420 -3.531026e-17
1.429635 7.602980e-17
1.429849 8.909925e-17
1.430064 1.466320e-16
1.430278 1.111024e-17
1.430493 6.153630e-17
1.430708 5.037823e-18
1.430922 8.553892e-17
1.431137 1.045324e-16
1.431351 5.220283e-17
1.431566 -1.102954e-17
1.431780 3.505154e-17
1.431995 -6.901816e-17
1.432210 1.898208e-17
1.432424 2.248828e-17
1.432639 -2.989958e-17
1.432853 1.294091e-17
1.433068 2.982781e-17
1.433282 8.639697e-17
1.433497 5.951279e-17
1.433711 -2.377666e-17
1.433926 -1.137938e-16
1.434141 -1.447857e-16
1.434355 -1.801727e-17
1.434570 3.056540e-17
1.434784 2.068101e-17
1.434999 9.836419e-18
1.435213 -2.961808e-17
1.435428 -9.525879e-17
1.435642 -9.932322e-17
1.435857 -2.251700e-17
1.436071 6.468547e-17
1.436286 -2.832420e-17
1.436500 3.804643e-17
1.436715 2.533453e-17
1.436929 1.518292e-16
1.437144 8.718685e-17
1.437358 -4.412944e-17
1.437573 -1.425691e-16
1.437787 -5.812371e-18
1.438002 2.031964e-17
1.438216 5.798872e-18
1.438431 2.934287e-17
1.438645 5.785444e-18
1.438860 -5.243934e-17
1.439074 -5.387281e-17
1.439289 3.363170e-17
1.439503 1.464991e-17
1.439718 2.876092e-17
1.439932 -7.750312e-17
1.440147 4.782504e-18
1.440361 1.338521e-17
1.440576 6.012192e-17
1.440790 6.386630e-17
1.441005 4.686636e-17
1.441219 2.282547e-17
1.441434 -2.089961e-17
1.441648 -9.963517e-17
1.441863 9.193983e-17
1.442077 1.412659e-17
1.442291 9.673895e-18
1.442506 8.501687e-18
1.442720 -5.417246e-17
1.442935 -2.262030e-17
1.443149 -4.500613e-17
1.443364 -9.908311e-18
1.443578 2.724130e-17
1.443793 1.970449e-17
1.444007 4.311421e-17
1.444221 -8.519647e-17
1.444436 -1.028706e-17
1.444650 -5.418087e-17
1.444865 4.292358e-17
1.445079 -2.609859e-17
1.445294 -4.668586e-17
1.445508 -1.395066e-17
1.445722 -5.109635e-17
1.445937 -5.104042e-17
1.446151 3.429877e-17
1.446366 7.315266e-17
1.446580 -5.106217e-17
1.446794 -3.826047e-17
1.447009 -1.292155e-17
1.447223 -6.423556e-17
1.447438 -4.236434e-17
1.447652 3.403772e-17
1.447866 -6.064686e-17
1.448081 -2.931997e-17
1.448295 -1.375105e-17
1.448510 -3.113136e-17
1.448724 2.652047e-17
1.448938 4.018736e-17
1.449153 4.005484e-19
1.449367 7.287895e-17
1.449582 2.911279e-17
1.449796 -2.271355e-17
1.450010 7.076848e-17
1.450225 -5.526685e-17
1.450439 1.601352e-16
1.450653 1.355105e-17
1.450868 4.600540e-17
1.451082 3.242555e-17
1.451296 -1.079198e-17
1.451511 4.372090e-17
1.451725 3.675896e-17
1.451939 -8.850148e-17
1.452154 -1.474320e-16
1.452368 -8.832106e-17
1.452583 2.315637e-17
1.452797 8.001963e-17
1.453011 1.056201e-16
1.453226 1.054339e-16
1.453440 4.952720e-17
1.453654 2.824988e-17
1.453869 2.643547e-17
1.454083 -4.925398e-17
1.454297 -2.194669e-17
1.454511 -1.839976e-17
1.454726 -4.809586e-17
1.454940 -3.490961e-17
1.455154 -6.096929e-18
1.455369 4.693781e-17
1.455583 -6.071987e-18
1.455797 6.587249e-17
1.456012 -2.565535e-17
1.456226 -8.811918e-17
1.456440 -1.360385e-16
1.456655 6.879304e-17
1.456869 -6.869907e-18
1.457083 -5.147098e-17
1.457297 4.114193e-17
1.457512 -3.169271e-17
1.457726 6.849267e-18
1.457940 2.396575e-17
1.458155 2.995451e-17
1.458369 6.333876e-17
1.458583 1.198649e-17
1.458797 -1.541859e-17
1.459012 3.171498e-17
1.459226 -1.286846e-17
1.459440 -1.288193e-17
1.459655 4.471251e-17
1.459869 -5.166473e-18
1.460083 7.072206e-17
1.460297 6.103284e-17
1.460512 6.647259e-17
1.460726 1.703760e-16
1.460940 5.913477e-17
1.461154 -2.702661e-17
1.461369 9.616041e-17
1.461583 -9.643781e-18
1.461797 -6.158639e-18
1.462011 7.851919e-17
1.462226 3.275414e-17
1.462440 3.464831e-17
1.462654 1.070102e-17
1.462868 1.172774e-16
1.463082 -1.258468e-17
1.463297 -8.666171e-17
1.463511 -2.629456e-17
1.463725 9.108540e-19
1.463939 -5.948549e-17
1.464154 4.506192e-17
1.464368 1.247679e-16
1.464582 -2.321531e-17
1.464796 4.570772e-17
1.465010 8.993291e-17
1.465225 2.315041e-18
1.465439 -6.892367e-17
1.465653 6.348437e-17
1.465867 9.887161e-17
1.466081 -8.846930e-17
1.466296 -3.622105e-17
1.466510 3.285218e-18
1.466724 1.211183e-16
1.466938 -1.319830e-16
1.467152 -4.826478e-18
1.467367 5.028421e-17
1.467581 -4.842526e-18
1.467795 -3.879195e-18
1.468009 -4.563159e-17
1.468223 -7.871286e-17
1.468437 4.084227e-17
1.468652 3.599727e-17
1.468866 1.459734e-17
1.469080 -3.016935e-17
1.469294 2.634789e-16
1.469508 2.789734e-16
1.469722 2.923387e-17
1.469937 -4.526898e-17
1.470151 1.940681e-17
1.470365 -8.158296e-17
1.470579 3.000004e-17
1.470793 8.308750e-17
1.471007 -2.314360e-17
1.471221 -2.886878e-18
1.471436 -1.728110e-17
1.471650 -5.745734e-18
1.471864 -3.915402e-17
1.472078 -0.000000e+00
1.472292 -4.080967e-17
1.472506 1.059289e-16
1.472720 -1.083667e-16
1.472934 1.314239e-17
1.473149 3.460391e-17
1.473363 2.049997e-17
1.473577 1.820964e-17
1.473791 -1.767134e-16
1.474005 1.106412e-17
1.474219 6.620121e-17
1.474433 2.930751e-17
1.474647 -3.742894e-17
1.474861 -1.820040e-18
1.475076 -7.802060e-17
1.475290 -3.437063e-17
1.475504 2.842469e-17
1.475718 2.517958e-17
1.475932 5.739376e-17
1.476146 -4.829553e-17
1.476360 4.014105e-17
1.476574 5.338575e-17
1.476788 2.050308e-16
1.477002 -4.396851e-17
1.477216 -4.756386e-17
1.477430 -3.261530e-17
1.477645 4.046259e-17
1.477859 -1.120682e-17
1.478073 -6.791333e-17
1.478287 8.673969e-18
1.478501 7.681556e-17
1.478715 4.357093e-17
1.478929 6.177074e-17
1.479143 1.311707e-16
1.479357 9.194725e-17
1.479571 -9.875265e-17
1.479785 -8.305471e-17
1.479999 -1.777638e-16
1.480213 3.066047e-17
1.480427 4.656550e-17
1.480641 -1.145843e-16
1.480855 5.595365e-17
1.481069 6.881538e-18
1.481283 6.447268e-17
1.481497 -2.233678e-17
1.481711 -9.444364e-18
1.481925 4.805084e-17
1.482139 -3.687350e-17
1.482354 -8.569963e-18
1.482568 4.367996e-17
1.482782 8.737321e-17
1.482996 1.127302e-17
1.483210 1.004710e-16
1.483424 1.581416e-16
1.483638 -8.538439e-19
1.483852 -2.303964e-17
1.484066 2.814229e-17
1.484280 -3.409095e-18
1.484494 6.814010e-18
1.484708 6.980079e-17
1.484922 7.656368e-18
1.485136 -5.101118e-18
1.485350 4.673161e-17
1.485564 -4.840129e-17
1.485778 1.272939e-17
1.485991 1.178868e-16
1.486205 -2.644473e-16
1.486419 -7.962448e-17
1.486633 3.882555e-17
1.486847 3.384134e-17
1.487061 -5.918614e-18
1.487275 -3.464499e-17
1.487489 -4.475762e-17
1.487703 -1.772332e-16
1.487917 3.205119e-17
1.488131 1.230689e-16
1.488345 -4.082005e-17
1.488559 -6.218575e-17
1.488773 3.191342e-17
1.488987 6.816833e-17
1.489201 -4.117812e-17
1.489415 -4.031317e-17
1.489629 5.791487e-17
1.489843 1.006600e-17
1.490057 4.694511e-17
1.490271 4.607684e-17
1.490485 -7.451068e-17
1.490698 -9.955768e-17
1.490912 -1.153711e-16
1.491126 -4.344123e-17
1.491340 1.168687e-17
1.491554 4.003814e-17
1.491768 3.750578e-17
1.491982 -4.996670e-18
1.492196 1.331324e-17
1.492410 4.988156e-18
1.492624 5.308030e-17
1.492838 1.367243e-16
1.493052 1.719840e-16
1.493265 1.480321e-16
1.493479 1.688117e-16
1.493693 5.312274e-17
1.493907 1.569109e-17
1.494121 -2.557469e-17
1.494335 -3.461287e-17
1.494549 3.128253e-17
1.494763 1.011448e-16
1.494977 -1.992782e-17
1.495190 -2.297249e-17
1.495404 5.736397e-17
1.495618 4.083952e-17
1.495832 3.351798e-17
1.496046 1.183923e-16
1.496260 -5.055907e-17
1.496474 3.257686e-17
1.496688 5.693497e-18
1.496901 -9.747296e-18
1.497115 -1.022081e-16
1.497329 3.402246e-17
1.497543 9.707095e-18
1.497757 2.281636e-19
1.497971 -3.226418e-18
1.498185 1.610837e-17
1.498398 -3.779893e-17
1.498612 1.686503e-17
1.498826 3.727511e-17
1.499040 -5.543638e-17
1.499254 -7.185763e-17
1.499468 -1.237791e-17
1.499681 1.277159e-17
1.499895 -4.864207e-17
1.500109 -1.797829e-17
1.500323 2.546891e-17
1.500537 -1.431528e-17
1.500751 -2.775657e-17
1.500964 1.350055e-17
1.501178 -5.000053e-17
1.501392 2.224388e-17
1.501606 3.964191e-18
1.501820 -5.468308e-17
1.502033 1.029902e-17
1.502247 -8.712108e-18
1.502461 1.979603e-17
1.502675 -3.166904e-18
1.502889 3.324992e-17
1.503102 -7.916571e-18
1.503316 -1.900087e-17
1.503530 1.741966e-17
1.503744 -2.059086e-17
1.503958 8.080067e-17
1.504171 -8.954395e-17
1.504385 8.799401e-17
1.504599 6.027613e-17
1.504813 0.000000e+00
1.505026 1.249303e-16
1.505240 2.282384e-16
1.505454 2.689191e-16
1.505668 2.331642e-16
1.505881 8.283014e-17
1.506095 6.536939e-17
1.506309 -1.731628e-16
1.506523 -2.182488e-16
1.506737 -2.583767e-17
1.506950 8.821681e-17
1.507164 -1.683213e-17
1.507378 9.066662e-17
1.507592 1.686605e-17
1.507805 4.903715e-17
1.508019 6.758528e-17
1.508233 3.140445e-17
1.508446 -2.578734e-17
1.508660 2.697814e-16
1.508874 7.020450e-17
1.509088 1.291888e-16
1.509301 -2.181245e-17
1.509515 1.939833e-17
1.509729 1.293784e-17
1.509943 -2.588555e-17
1.510156 4.122103e-17
1.510370 4.937398e-17
1.510584 -8.095875e-18
1.510797 -1.376527e-17
1.511011 -1.041259e-16
1.511225 -3.650527e-17
1.511439 -3.715851e-17
1.511652 -1.862600e-17
1.511866 -4.453590e-17
1.512080 8.096177e-19
1.512293 4.694801e-17
1.512507 1.456624e-17
1.512721 -4.853878e-18
1.512934 -1.698228e-17
1.513148 -5.469294e-17
1.513362 1.224511e-18
1.513575 -1.211282e-17
1.513789 1.533392e-17
1.514003 5.081150e-17
1.514216 5.883596e-17
1.514430 1.014765e-16
1.514644 -8.047222e-18
1.514857 -5.145806e-17
1.515071 6.105071e-17
1.515285 -1.444541e-17
1.515498 -3.046627e-17
1.515712 1.601967e-18
1.515926 3.361015e-17
1.516139 -5.916434e-17
1.516353 7.189320e-17
1.516567 6.624454e-17
1.516780 6.778403e-17
1.516994 -5.258946e-17
1.517208 -3.742043e-17
1.517421 4.534732e-17
1.517635 7.949735e-17
1.517849 -8.532108e-18
1.518062 -1.286024e-16
1.518276 -1.159695e-16
1.518489 -2.968156e-17
1.518703 4.339246e-17
1.518917 5.297616e-17
1.519130 3.402748e-17
1.519344 -2.214496e-17
1.519558 -4.821834e-17
1.519771 8.690619e-18
1.519985 1.895199e-17
1.520198 -2.367885e-17
1.520412 4.339183e-17
1.520626 0.000000e+00
1.520839 2.364877e-18
1.521053 4.570372e-17
1.521266 -9.452599e-18
1.521480 -1.811150e-17
1.521694 -2.361644e-17
1.521907 1.424455e-16
1.522121 -2.439040e-17
1.522334 4.719606e-17
1.522548 4.482671e-17
1.522762 -2.830624e-17
1.522975 2.751539e-17
1.523189 -1.100459e-17
1.523402 4.322717e-17
1.523616 3.778260e-18
1.523829 -6.003106e-17
1.524043 -9.948707e-17
1.524257 -9.964665e-17
1.524470 -4.556919e-17
1.524684 3.535365e-17
1.524897 3.063846e-17
1.525111 4.477751e-17
1.525324 1.335423e-17
1.525538 1.256831e-17
1.525751 6.441100e-17
1.525965 1.256775e-17
1.526179 -1.570945e-18
1.526392 -2.356394e-18
1.526606 1.570921e-18
1.526819 1.649467e-17
1.527033 2.670579e-17
1.527246 -5.498304e-18
1.527460 5.891126e-17
1.527673 5.734142e-17
1.527887 2.435107e-17
1.528100 1.030950e-16
1.528314 7.909716e-17
1.528527 -1.486298e-16
1.528741 -2.239058e-16
1.528954 -2.171690e-16
1.529168 2.200005e-17
1.529381 7.857624e-18
1.529595 2.121695e-17
1.529808 5.108137e-17
1.530022 -1.336073e-17
1.530235 -5.501912e-18
1.530449 7.467508e-17
1.530662 4.480903e-17
1.530876 7.940590e-17
1.531089 3.695491e-17
1.531303 -2.280433e-17
1.531516 3.303055e-17
1.531730 2.831511e-17
1.531943 -2.281210e-17
1.532157 9.440654e-18
1.532370 3.304639e-17
1.532584 3.908984e-17
1.532797 2.742640e-17
1.533011 1.655957e-17
1.533224 1.120667e-17
1.533438 -9.068673e-19
1.533651 7.162091e-17
1.533865 7.870181e-19
1.534078 1.810044e-17
1.534291 4.957566e-17
1.534505 6.688115e-17
1.534718 1.101438e-17
1.534932 6.764997e-17
1.535145 9.123355e-17
1.535359 2.280406e-17
1.535572 -3.144720e-18
1.535786 -1.650590e-17
1.535999 7.307874e-17
1.536212 -2.828062e-17
1.536426 1.099469e-17
1.536639 4.003903e-17
1.536853 3.296183e-17
1.537066 -8.002045e-17
1.537280 4.705231e-18
1.537493 -2.978738e-17
1.537706 -7.992046e-17
1.537920 2.897735e-17
1.538133 9.863174e-17
1.538347 4.772602e-17
1.538560 5.473848e-17
1.538773 -2.688495e-17
1.538987 -1.332462e-17
1.539200 -7.806251e-19
1.539414 7.797947e-17
1.539627 1.350129e-16
1.539840 8.111916e-17
1.540054 8.642154e-17
1.540267 5.601707e-17
1.540481 1.111739e-16
1.540694 5.437926e-18
1.540907 6.132329e-17
1.541121 9.385413e-17
1.541334 5.813078e-17
1.541548 4.337275e-17
1.541761 3.482833e-17
1.541974 7.888942e-17
1.542188 1.236643e-16
1.542401 3.221061e-17
1.542614 1.003462e-16
1.542828 -2.370887e-16
1.543041 -4.674968e-16
1.543254 -3.915377e-16
1.543468 -1.070580e-16
1.543681 1.462248e-17
1.543895 1.038402e-16
1.544108 2.075710e-17
1.544321 3.304076e-17
1.544535 5.606483e-17
1.544748 4.145289e-17
1.544961 1.688047e-17
1.545175 3.988168e-17
1.545388 6.133040e-18
1.545601 2.452217e-17
1.545815 9.575233e-17
1.546028 -9.954526e-18
1.546241 4.286577e-17
1.546455 1.048325e-16
1.546668 1.147432e-17
1.546881 6.270718e-17
1.547095 6.880518e-18
1.547308 1.345160e-16
1.547521 4.049742e-17
1.547734 7.562831e-17
1.547948 -7.637555e-19
1.548161 6.261536e-17
1.548374 6.107693e-17
1.548588 2.061003e-17
1.548801 4.960933e-17
1.549014 2.594607e-17
1.549228 1.526065e-18
1.549441 1.815824e-16
1.549654 1.998712e-16
1.549867 2.258448e-17
1.550081 8.892450e-17
1.550294 2.051376e-16
1.550507 1.373904e-16
1.550721 3.614230e-17
1.550934 1.222760e-16
1.551147 1.658601e-16
1.551360 1.516514e-16
1.551574 4.114539e-17
1.551787 -7.923058e-17
1.552000 4.113234e-17
1.552213 1.028138e-16
1.552427 5.558617e-17
1.552640 7.232553e-17
1.552853 7.383494e-17
1.553066 1.217672e-17
1.553280 1.468540e-16
1.553493 -4.014266e-17
1.553706 -1.616541e-17
1.553919 1.040440e-16
1.554133 -2.572116e-17
1.554346 1.124996e-16
1.554559 1.119166e-16
1.554772 1.223278e-16
1.554986 7.976105e-17
1.555199 6.303471e-17
1.555412 2.657467e-17
1.555625 2.277284e-17
1.555838 5.008802e-17
1.556052 1.517442e-17
1.556265 1.494302e-16
1.556478 9.099999e-17
1.556691 1.155607e-16
1.556905 1.144477e-16
1.557118 6.137579e-17
1.557331 5.378367e-17
1.557544 4.316630e-17
1.557757 -7.192328e-17
1.557971 4.844014e-17
1.558184 4.691431e-17
1.558397 1.096929e-16
1.558610 5.975068e-17
1.558823 1.277957e-16
1.559037 2.559217e-16
1.559250 1.468220e-16
1.559463 -8.849360e-18
1.559676 -3.075989e-17
1.559889 1.144256e-16
1.560102 1.028747e-16
1.560316 3.853357e-17
1.560529 4.759843e-17
1.560742 3.626477e-17
1.560955 7.555165e-18
1.561168 7.781980e-17
1.561381 5.817832e-17
1.561595 4.533649e-17
1.561808 6.801019e-17
1.562021 1.420799e-16
1.562234 1.436087e-17
1.562447 1.156589e-16
1.562660 9.375161e-17
1.562873 2.214045e-17
1.563087 1.837925e-16
1.563300 9.910328e-17
1.563513 1.369617e-16
1.563726 3.708762e-17
1.563939 1.817042e-17
1.564152 1.721844e-16
1.564365 2.878757e-17
1.564579 7.502453e-17
1.564792 1.722715e-16
1.565005 9.055633e-17
1.565218 -1.009879e-16
1.565431 -8.628651e-17
1.565644 8.465810e-17
1.565857 1.239601e-16
1.566070 1.778482e-16
1.566283 9.885340e-17
1.566497 7.836093e-17
1.566710 4.262446e-17
1.566923 5.178248e-17
1.567136 6.210177e-17
1.567349 1.501336e-16
1.567562 8.616453e-17
1.567775 2.364792e-17
1.567988 1.045508e-16
1.568201 5.344105e-17
1.568414 7.102719e-17
1.568627 -2.292040e-17
1.568841 4.891417e-17
1.569054 -4.357907e-17
1.569267 9.942358e-17
1.569480 2.754140e-17
1.569693 1.141159e-16
1.569906 -4.360253e-17
1.570119 -8.820361e-17
1.570332 5.516502e-17
1.570545 1.356165e-16
1.570758 7.509674e-17
1.570971 3.449111e-17
1.571184 -4.599813e-18
1.571397 -7.054491e-17
1.571610 5.828743e-17
1.571823 9.972013e-17
1.572036 1.380972e-17
1.572250 5.141081e-17
1.572463 3.837175e-17
1.572676 5.372746e-17
1.572889 2.609928e-17
1.573102 4.606242e-17
1.573315 1.021146e-16
1.573528 9.905147e-17
1.573741 5.835991e-17
1.573954 3.378922e-17
1.574167 -4.377349e-17
1.574380 -2.687983e-17
1.574593 -6.528084e-17
1.574806 2.556818e-17
1.575019 7.202525e-17
1.575232 1.458814e-16
1.575445 6.909877e-18
1.575658 9.134235e-17
1.575871 4.143703e-17
1.576084 -4.832560e-17
1.576297 6.747352e-17
1.576510 8.496318e-17
1.576723 1.454170e-16
1.576936 2.296395e-18
1.577149 6.578490e-17
1.577362 4.739076e-17
1.577575 1.061605e-16
1.577788 1.602453e-17
1.578001 1.356987e-16
1.578214 -3.354430e-17
1.578427 4.792815e-17
1.578640 3.647505e-17
1.578853 1.350985e-16
1.579066 2.653051e-17
1.579279 -3.179400e-17
1.579492 2.285815e-17
1.579705 -3.019295e-17
1.579917 -1.386739e-16
1.580130 5.417652e-17
1.580343 2.020707e-16
1.580556 1.175636e-16
1.580769 3.750115e-16
1.580982 1.217805e-16
1.581195 -8.724268e-17
1.581408 6.623019e-17
1.581621 3.861551e-17
1.581834 8.743841e-17
1.582047 4.879723e-17
1.582260 8.704289e-17
1.582473 -7.359022e-19
1.582686 -1.192880e-16
1.582899 4.848905e-18
1.583112 1.878950e-17
1.583325 2.838823e-16
1.583537 3.039247e-16
1.583750 1.525837e-16
1.583963 5.204459e-17
1.584176 1.463729e-16
1.584389 5.624559e-17
1.584602 -3.480060e-17
1.584815 1.469960e-16
1.585028 1.422123e-16
1.585241 1.612782e-16
1.585454 1.707337e-17
1.585666 1.043618e-16
1.585879 -4.180411e-17
1.586092 1.060786e-17
1.586305 2.894126e-17
1.586518 -9.864740e-18
1.586731 -1.202833e-16
1.586944 4.002792e-17
1.587157 1.563506e-16
1.587370 8.470611e-17
1.587582 3.285411e-17
1.587795 2.233738e-17
1.588008 8.225893e-17
1.588221 -1.113956e-17
1.588434 2.781528e-18
1.588647 -2.778353e-18
1.588860 1.172591e-16
1.589073 -1.041250e-17
1.589285 6.163128e-17
1.589498 5.834944e-17
1.589711 1.464601e-17
1.589924 -2.210572e-17
1.590137 5.654011e-18
1.590350 7.339414e-17
1.590562 8.895076e-17
1.590775 -3.928514e-17
1.590988 8.267181e-17
1.591201 5.991664e-17
1.591414 -2.203229e-17
1.591627 2.055384e-17
1.591839 -1.617434e-17
1.592052 5.298962e-17
1.592265 7.568935e-17
1.592478 9.012705e-17
1.592691 3.499366e-17
1.592904 2.888790e-17
1.593116 8.183796e-17
1.593329 6.601155e-17
1.593542 8.250315e-17
1.593755 7.080549e-17
1.593968 3.574154e-17
1.594180 1.030863e-17
1.594393 3.435734e-18
1.594606 4.053601e-17
1.594819 5.152162e-17
1.595032 2.747434e-17
1.595244 1.579552e-17
1.595457 2.677992e-17
1.595670 9.611938e-18
1.595883 3.775581e-17
1.596096 -2.745484e-18
1.596308 3.225480e-17
1.596521 5.149346e-17
1.596734 8.600209e-17
1.596947 3.634420e-17
1.597159 1.100887e-16
1.597372 8.366449e-17
1.597585 2.329272e-17
1.597798 -1.371146e-17
1.598010 -2.056415e-17
1.598223 -1.165129e-17
1.598436 6.784151e-17
1.598649 2.329562e-17
1.598862 -4.795439e-18
1.599074 4.178253e-17
1.599287 4.520050e-17
1.599500 1.574930e-17
1.599712 -1.780085e-17
1.599925 3.080447e-17
1.600138 3.148419e-17
1.600351 -1.505534e-17
1.600563 -1.224771e-16
1.600776 6.841261e-18
1.600989 2.866058e-16
1.601202 1.566181e-16
1.601414 1.094114e-17
1.601627 2.734884e-18
1.601840 9.912518e-17
1.602053 7.997227e-17
1.602265 -3.060134e-17
1.602478 -1.273451e-16
1.602691 -1.475391e-16
1.602903 9.118011e-17
1.603116 2.915579e-16
1.603329 1.726635e-16
1.603541 -2.543329e-17
1.603754 -1.297262e-17
1.603967 6.348918e-17
1.604180 -1.433439e-17
1.604392 8.872518e-18
1.604605 3.753276e-17
1.604818 -6.823269e-18
1.605030 9.551374e-18
1.605243 -4.161151e-17
1.605456 8.048447e-17
1.605668 -1.363977e-18
1.605881 -1.432003e-17
1.606094 -1.977291e-17
1.606306 2.590627e-17
1.606519 3.067488e-17
1.606732 2.112914e-17
1.606944 2.385275e-17
1.607157 6.201013e-17
1.607370 1.344868e-16
1.607582 1.382767e-16
1.607795 1.037207e-16
1.608008 4.208281e-17
1.608220 4.909649e-18
1.608433 3.949715e-17
1.608646 8.715704e-17
1.608858 4.085025e-18
1.609071 3.267435e-17
1.609284 3.674929e-17
1.609496 2.925368e-17
1.609709 4.692294e-17
1.609921 1.359432e-18
1.610134 -7.472717e-18
1.610347 2.715635e-18
1.610559 3.595671e-17
1.610772 2.643798e-17
1.610985 2.302868e-17
1.611197 6.631465e-17
1.611410 2.354537e-17
1.611622 -1.418043e-17
1.611835 8.498336e-17
1.612048 1.427303e-16
1.612260 4.837243e-17
1.612473 -1.616625e-16
1.612685 -3.392736e-16
1.612898 -2.343830e-16
1.613111 6.466282e-17
1.613323 8.693842e-17
1.613536 0.000000e+00
1.613748 -4.855083e-17
1.613961 1.062049e-17
1.614174 4.570767e-17
1.614386 5.817049e-17
1.614599 1.451066e-17
1.614811 -3.224550e-17
1.615024 3.151277e-17
1.615236 -2.619639e-17
1.615449 -2.678334e-17
1.615662 5.277502e-17
1.615874 3.248918e-17
1.616087 -2.851079e-17
1.616299 7.107214e-17
1.616512 2.705627e-17
1.616724 3.853395e-17
1.616937 5.825973e-17
1.617149 6.062425e-17
1.617362 1.908129e-17
1.617575 -1.141121e-17
1.617787 1.516553e-17
1.618000 4.031147e-17
1.618212 -1.004584e-17
1.618425 6.884803e-18
1.618637 5.557096e-17
1.618850 9.055684e-17
1.619062 -6.507670e-17
1.619275 2.540475e-17
1.619487 -7.150820e-17
1.619700 1.598082e-17
1.619912 6.864172e-17
1.620125 2.138942e-17
1.620337 0.000000e+00
1.620550 -3.038597e-18
1.620763 6.424222e-17
1.620975 -2.478148e-17
1.621188 2.230442e-17
1.621400 1.280656e-16
1.621613 2.998498e-17
1.621825 -3.289995e-17
1.622038 -9.522050e-18
1.622250 -1.726163e-17
1.622463 3.622151e-17
1.622675 4.168032e-17
1.622888 1.786380e-16
1.623100 2.494284e-16
1.623312 1.893735e-16
1.623525 1.134840e-16
1.623737 1.312281e-16
1.623950 1.754858e-16
1.624162 7.583554e-17
1.624375 1.164345e-18
1.624587 1.051652e-16
1.624800 3.537404e-17
1.625012 3.788860e-17
1.625225 4.044219e-18
1.625437 2.422181e-17
1.625650 3.684496e-17
1.625862 -4.023062e-18
1.626075 -9.180310e-18
1.626287 7.332364e-17
1.626499 7.509536e-17
1.626712 2.284240e-18
1.626924 -2.109767e-17
1.627137 8.085197e-17
1.627349 3.070322e-17
1.627562 3.747489e-17
1.627774 -7.371650e-18
1.627987 4.077532e-17
1.628199 -2.871594e-18
1.628411 -1.299379e-17
1.628624 2.313619e-17
1.628836 3.776605e-17
1.629049 3.378436e-17
1.629261 -6.749979e-18
1.629474 7.417729e-17
1.629686 8.702093e-17
1.629898 -2.243707e-17
1.630111 -3.378995e-18
1.630323 6.944069e-17
1.630536 5.316037e-17
1.630748 4.697157e-17
1.630960 1.676440e-17
1.631173 8.656229e-17
1.631385 -3.548133e-17
1.631598 -3.179736e-17
1.631810 4.994218e-18
1.632022 6.196248e-17
1.632235 -0.000000e+00
1.632447 2.171972e-17
1.632660 4.565316e-17
1.632872 3.562247e-17
1.633084 2.448520e-17
1.633297 1.891718e-17
1.633509 3.894231e-17
1.633721 2.614493e-17
1.633934 -6.802195e-17
1.634146 -1.122429e-16
1.634359 1.813499e-16
1.634571 2.274115e-16
1.634783 5.065264e-17
1.634996 -6.912101e-17
1.635208 -9.009342e-17
1.635420 -2.125471e-18
1.635633 5.891110e-17
1.635845 -4.500031e-17
1.636057 4.997877e-18
1.636270 0.000000e+00
1.636482 -4.271489e-17
1.636694 3.825344e-17
1.636907 3.268733e-17
1.637119 8.138119e-17
1.637331 -2.157366e-17
1.637544 4.034666e-17
1.637756 5.687488e-17
1.637968 5.792208e-17
1.638181 1.664203e-16
1.638393 1.805470e-16
1.638605 -3.958576e-17
1.638818 2.008092e-17
1.639030 6.001447e-17
1.639242 4.326521e-17
1.639455 9.078197e-17
1.639667 6.115916e-17
1.639879 5.343104e-17
1.640091 5.661049e-17
1.640304 3.803903e-18
1.640516 4.397397e-17
1.640728 8.230484e-17
1.640941 1.216037e-16
1.641153 3.560095e-17
1.641365 8.720818e-17
1.641578 1.251681e-16
1.641790 1.447330e-16
1.642002 3.957967e-17
1.642214 6.883940e-17
1.642427 5.057641e-17
1.642639 5.948253e-17
1.642851 5.403598e-17
1.643063 5.442038e-17
1.643276 1.232835e-16
1.643488 3.722099e-17
1.643700 7.283047e-17
1.643912 1.125280e-16
1.644125 1.084339e-16
1.644337 6.526902e-17
1.644549 1.651107e-17
1.644762 4.984293e-17
1.644974 6.548849e-17
1.645186 7.588922e-17
1.645398 8.364330e-17
1.645610 1.664669e-17
1.645823 6.875645e-17
1.646035 5.740907e-17
1.646247 8.439774e-17
1.646459 3.208504e-17
1.646672 3.091317e-17
1.646884 4.584053e-17
1.647096 2.568146e-17
1.647308 9.263728e-18
1.647521 -7.983752e-17
1.647733 8.259633e-17
1.647945 -3.911166e-17
1.648157 9.454088e-17
1.648369 1.856093e-17
1.648582 -2.209385e-17
1.648794 5.249342e-17
1.649006 9.775105e-17
1.649218 7.356194e-17
1.649430 8.266890e-17
1.649643 3.657820e-17
1.649855 6.318881e-17
1.650067 2.023354e-16
1.650279 2.251600e-16
1.650491 1.316479e-16
1.650704 6.716613e-17
1.650916 8.803541e-17
1.651128 2.165078e-17
1.651340 2.098833e-17
1.651552 4.226858e-17
1.651764 3.939427e-18
1.651977 5.448369e-17
1.652189 4.536390e-17
1.652401 3.227913e-17
1.652613 5.401629e-17
1.652825 -4.050517e-18
1.653037 5.086880e-17
1.653250 6.506160e-17
1.653462 8.567715e-18
1.653674 -1.727578e-17
1.653886 2.785519e-18
1.654098 1.444198e-17
1.654310 6.519698e-17
1.654523 5.901677e-17
1.654735 4.863203e-17
1.654947 4.256300e-17
1.655159 5.158961e-17
1.655371 -1.421582e-17
1.655583 -1.304876e-17
1.655795 3.986718e-17
1.656007 7.529893e-17
1.656220 7.179840e-17
1.656432 6.041778e-17
1.656644 7.382327e-17
1.656856 3.440080e-17
1.657068 4.173322e-17
1.657280 2.528868e-17
1.657492 4.908988e-17
1.657704 1.661572e-17
1.657916 5.522436e-17
1.658129 3.373638e-17
1.658341 1.482150e-17
1.658553 3.130049e-17
1.658765 5.089424e-17
1.658977 6.741837e-17
1.659189 5.065450e-17
1.659401 3.922392e-17
1.659613 8.953213e-17
1.659825 5.387660e-17
1.660037 1.923149e-17
1.660250 5.553418e-17
1.660462 5.733248e-17
1.660674 -2.701512e-17
1.660886 1.166955e-17
1.661098 4.955843e-17
1.661310 5.118753e-17
1.661522 3.801055e-17
1.661734 4.012868e-17
1.661946 3.533432e-17
1.662158 1.564515e-17
1.662370 1.920338e-17
1.662582 6.203063e-17
1.662794 1.058040e-17
1.663006 4.439770e-17
1.663218 3.074547e-17
1.663430 7.795191e-17
1.663642 2.030682e-17
1.663855 -8.975843e-18
1.664067 1.508724e-17
1.664279 4.041483e-17
1.664491 2.023538e-17
1.664703 5.395400e-17
1.664915 2.601737e-17
1.665127 -1.187474e-17
1.665339 2.223486e-17
1.665551 3.241684e-17
1.665763 1.716750e-17
1.665975 2.208161e-17
1.666187 5.572046e-17
1.666399 5.209579e-17
1.666611 6.940835e-17
1.666823 1.014543e-16
1.667035 1.058579e-16
1.667247 5.145960e-17
1.667459 5.751604e-18
1.667671 5.554011e-17
1.667883 4.488382e-17
1.668095 5.778597e-17
1.668307 8.710347e-17
1.668519 8.157435e-17
1.668731 9.321228e-18
1.668943 -7.881255e-17
1.669155 -1.641312e-16
1.669367 -1.989111e-16
1.669579 -1.285864e-16
1.669791 3.637051e-17
1.670003 1.021636e-16
1.670215 7.229457e-17
1.670427 1.872242e-16
1.670639 1.933534e-16
1.670851 1.745598e-16
1.671063 1.337506e-16
1.671275 7.563071e-17
1.671486 1.041418e-16
1.671698 4.382327e-17
1.671910 1.545716e-17
1.672122 1.417008e-16
1.672334 9.425403e-17
1.672546 3.045756e-17
1.672758 1.268222e-16
1.672970 -9.641051e-17
1.673182 -3.742775e-17
1.673394 2.496338e-17
1.673606 -2.369395e-17
1.673818 3.943593e-17
1.674030 5.076321e-17
1.674242 2.281150e-17
1.674454 8.596086e-17
1.674666 -2.818218e-18
1.674877 6.944409e-17
1.675089 8.991480e-18
1.675301 -8.879616e-18
1.675513 6.884043e-17
1.675725 1.993865e-17
1.675937 -4.821850e-19
1.676149 -9.191443e-19
1.676361 -2.130634e-17
1.676573 2.206193e-17
1.676785 3.813254e-17
1.676997 5.631759e-17
1.677208 4.626586e-17
1.677420 4.756162e-17
1.677632 6.199684e-17
1.677844 3.835431e-17
1.678056 6.815956e-17
1.678268 1.660552e-17
1.678480 5.629581e-17
1.678692 4.524761e-17
1.678904 5.571873e-17
1.679115 6.741265e-17
1.679327 2.602611e-17
1.679539 4.395677e-17
1.679751 1.781474e-17
1.679963 2.801450e-17
1.680175 8.366288e-17
1.680387 1.720540e-17
1.680598 1.746891e-17
1.680810 1.283079e-17
1.681022 4.671374e-17
1.681234 5.788554e-17
1.681446 1.400648e-17
1.681658 4.408580e-17
1.681870 6.031393e-17
1.682081 1.781837e-17
1.682293 1.863686e-18
1.682505 1.238391e-17
1.682717 6.333418e-17
1.682929 5.978822e-17
1.683141 8.349453e-17
1.683352 6.395427e-17
1.683564 2.365029e-17
1.683776 3.610039e-17
1.683988 1.556484e-17
1.684200 1.740223e-17
1.684412 5.942651e-17
1.684623 8.880916e-17
1.684835 6.450016e-17
1.685047 9.084209e-18
1.685259 2.228957e-17
1.685471 4.702604e-17
1.685682 5.443065e-17
1.685894 2.740699e-17
1.686106 3.493540e-17
1.686318 3.087801e-17
1.686530 7.992571e-18
1.686741 2.850342e-17
1.686953 5.216023e-17
1.687165 2.124425e-17
1.687377 1.495238e-17
1.687588 -1.482961e-17
1.687800 3.996190e-17
1.688012 3.789750e-17
1.688224 5.708888e-17
1.688436 9.904150e-17
1.688647 4.093444e-17
1.688859 1.195279e-16
1.689071 3.770526e-17
1.689283 5.581871e-17
1.689494 1.060021e-16
1.689706 1.399710e-16
1.689918 1.504727e-16
1.690130 1.402591e-16
1.690341 1.033280e-16
1.690553 9.246098e-17
1.690765 7.018302e-17
1.690977 7.249206e-17
1.691188 4.758586e-17
1.691400 -1.483446e-17
1.691612 1.287777e-17
1.691824 3.470970e-17
1.692035 3.037403e-17
1.692247 7.088990e-17
1.692459 3.336143e-17
1.692671 4.316018e-17
1.692882 9.167939e-18
1.693094 2.339495e-17
1.693306 2.998473e-17
1.693517 4.380380e-17
1.693729 4.572681e-17
1.693941 3.859009e-17
1.694153 4.616712e-17
1.694364 1.037968e-17
1.694576 1.800551e-17
1.694788 4.782277e-17
1.694999 6.717098e-17
1.695211 8.607238e-17
1.695423 1.074591e-16
1.695634 1.132854e-16
1.695846 5.309590e-17
1.696058 4.575448e-17
1.696270 3.709458e-17
1.696481 1.750077e-17
1.696693 -4.579451e-18
1.696905 -2.517942e-17
1.697116 9.478517e-18
1.697328 5.438990e-17
1.697540 6.745101e-17
1.697751 3.640436e-17
1.697963 5.898489e-17
1.698175 3.063979e-17
1.698386 1.164604e-17
1.698598 8.231323e-18
1.698810 4.010374e-17
1.699021 1.145220e-17
1.699233 4.312242e-17
1.699445 8.526265e-18
1.699656 -5.873725e-18
1.699868 3.745521e-17
1.700079 7.729580e-17
1.700291 7.916757e-17
1.700503 4.067557e-17
1.700714 -2.144991e-17
1.700926 -4.864549e-17
1.701138 -3.195990e-17
1.701349 1.066368e-17
1.701561 2.687161e-17
1.701773 7.448747e-18
1.701984 1.500159e-17
1.702196 6.278720e-17
1.702407 5.402732e-17
1.702619 1.956164e-17
1.702831 2.865942e-17
1.703042 1.577001e-17
1.703254 3.034563e-17
1.703465 1.622288e-17
1.703677 5.052578e-17
1.703889 1.327216e-17
1.704100 5.283451e-18
1.704312 -1.032887e-17
1.704523 6.266134e-17
1.704735 1.525152e-18
1.704947 3.249259e-17
1.705158 3.706377e-17
1.705370 6.467056e-17
1.705581 1.180378e-18
1.705793 -0.000000e+00
1.706005 6.287694e-17
1.706216 4.810438e-18
1.706428 8.091901e-18
1.706639 2.797965e-17
1.706851 9.253128e-17
1.707062 8.328666e-17
1.707274 5.892340e-17
1.707486 1.152281e-17
1.707697 5.302604e-18
1.707909 1.799278e-17
1.708120 2.367587e-17
1.708332 6.022280e-17
1.708543 5.320098e-17
1.708755 3.400059e-17
1.708966 2.634950e-17
1.709178 5.120965e-17
1.709390 2.781960e-17
1.709601 -3.910556e-18
1.709813 7.225181e-18
1.710024 6.497640e-17
1.710236 5.695341e-17
1.710447 6.666585e-18
1.710659 7.073657e-17
1.710870 9.070905e-18
1.711082 2.557406e-17
1.711293 3.015170e-17
1.711505 6.468552e-17
1.711716 1.030114e-16
1.711928 1.075543e-16
1.712139 1.087099e-16
1.712351 1.126928e-16
1.712562 9.160142e-17
1.712774 5.429923e-17
1.712985 3.472738e-17
1.713197 3.499414e-17
1.713408 -1.147138e-17
1.713620 6.041355e-19
1.713831 3.877722e-17
1.714043 1.790204e-17
1.714254 3.013314e-17
1.714466 1.864436e-17
1.714677 1.683452e-17
1.714889 -1.090348e-18
1.715100 3.223429e-17
1.715312 3.733180e-17
1.715523 1.115283e-17
1.715735 1.953090e-17
1.715946 1.491329e-17
1.716158 2.861423e-17
1.716369 4.740523e-17
1.716581 1.951151e-17
1.716792 4.488876e-17
1.717003 -1.575420e-18
1.717215 7.397040e-18
1.717426 9.810578e-18
1.717638 2.421498e-17
1.717849 2.155817e-17
1.718061 3.048429e-17
1.718272 2.031242e-17
1.718484 0.000000e+00
1.718695 6.038212e-18
1.718907 5.394544e-17
1.719118 4.138829e-17
1.719329 5.350390e-17
1.719541 -2.769762e-18
1.719752 2.936807e-17
1.719964 2.285962e-18
1.720175 1.924529e-17
1.720387 9.453116e-17
1.720598 6.795290e-17
1.720809 -4.097969e-18
1.721021 -5.926157e-17
1.721232 -2.503795e-17
1.721444 7.684212e-17
1.721655 -4.821040e-18
1.721866 -2.219521e-17
1.722078 3.863766e-18
1.722289 -4.315259e-17
1.722501 -8.834814e-18
1.722712 2.758146e-17
1.722923 1.565705e-17
1.723135 -1.154922e-17
1.723346 4.006743e-17
1.723558 4.319386e-17
1.723769 4.890559e-17
1.723980 2.781380e-17
1.724192 1.483519e-16
1.724403 2.275200e-16
1.724614 2.043259e-16
1.724826 1.331345e-16
1.725037 1.511441e-16
1.725249 5.781041e-17
1.725460 -1.797584e-17
1.725671 -2.870871e-17
1.725883 -9.045923e-18
1.726094 5.798997e-17
1.726305 1.720520e-17
1.726517 8.252977e-18
1.726728 1.822467e-17
1.726939 2.949740e-17
1.727151 3.339625e-17
1.727362 -2.708424e-18
1.727573 4.403488e-17
1.727785 4.552531e-17
1.727996 -7.051116e-18
1.728207 3.281099e-17
1.728419 5.244781e-17
1.728630 -1.972063e-17
1.728841 5.357125e-17
1.729053 4.899894e-17
1.729264 3.727872e-17
1.729475 3.461358e-17
1.729687 -2.164373e-18
1.729898 1.255269e-16
1.730109 3.179582e-17
1.730321 -1.885791e-17
1.730532 7.805574e-17
1.730743 5.461253e-17
1.730955 -2.583138e-17
1.731166 7.351120e-17
1.731377 -4.735534e-17
1.731589 6.248068e-17
1.731800 6.318031e-17
1.732011 1.064751e-17
1.732222 1.454455e-17
1.732434 9.710557e-17
1.732645 1.315523e-16
1.732856 4.163306e-17
1.733068 -2.173704e-18
1.733279 6.399471e-17
1.733490 6.867053e-17
1.733701 5.338543e-17
1.733913 -2.466901e-17
1.734124 5.267243e-17
1.734335 4.023823e-17
1.734546 7.484550e-17
1.734758 1.223886e-16
1.734969 -3.610557e-17
1.735180 -2.682668e-17
1.735392 6.891343e-17
1.735603 1.720164e-16
1.735814 1.542603e-16
1.736025 1.102752e-16
1.736237 5.148828e-17
1.736448 3.177776e-17
1.736659 3.536106e-17
1.736870 7.402226e-17
1.737081 5.035672e-17
1.737293 4.645799e-17
1.737504 3.710867e-17
1.737715 6.334932e-17
1.737926 1.690188e-16
1.738138 2.219392e-16
1.738349 1.435143e-16
1.738560 8.744516e-17
1.738771 1.144957e-16
1.738983 1.191696e-16
1.739194 9.621005e-17
1.739405 2.337232e-17
1.739616 4.245744e-17
1.739827 -1.337934e-18
1.740039 3.326146e-17
1.740250 3.374718e-17
1.740461 6.643930e-17
1.740672 1.252992e-16
1.740883 1.949426e-17
1.741095 2.301644e-17
1.741306 1.035180e-17
1.741517 -2.478176e-17
1.741728 -2.123670e-17
1.741939 4.878230e-17
1.742150 1.294363e-16
1.742362 1.779960e-16
1.742573 5.020564e-17
1.742784 1.637237e-17
1.742995 4.171262e-17
1.743206 4.579073e-17
1.743418 2.218560e-17
1.743629 3.406057e-17
1.743840 -6.369271e-18
1.744051 1.352635e-17
1.744262 2.845817e-17
1.744473 1.306814e-16
1.744685 2.167331e-16
1.744896 1.766416e-16
1.745107 4.746006e-17
1.745318 1.638537e-17
1.745529 3.657983e-17
1.745740 1.212141e-17
1.745951 -5.326800e-18
1.746163 5.732797e-19
1.746374 1.190079e-17
1.746585 3.354853e-17
1.746796 -1.394436e-17
1.747007 3.812991e-17
1.747218 2.520835e-17
1.747429 4.710993e-18
1.747640 6.033515e-17
1.747852 6.833091e-17
1.748063 9.151795e-18
1.748274 7.047216e-17
1.748485 -3.814226e-18
1.748696 4.718701e-17
1.748907 2.471276e-17
1.749118 3.438777e-17
1.749329 3.720022e-17
1.749540 7.145144e-17
1.749752 3.431564e-17
1.749963 2.216834e-17
1.750174 -3.834225e-17
1.750385 -9.242672e-17
1.750596 -5.273521e-17
1.750807 5.832505e-17
1.751018 8.942689e-17
1.751229 4.896056e-18
1.751440 5.901888e-17
1.751651 1.976212e-17
1.751862 8.846949e-18
1.752073 -1.300545e-18
1.752285 4.899155e-17
1.752496 2.712222e-17
1.752707 -6.525667e-17
1.752918 -4.006529e-17
1.753129 3.946561e-17
1.753340 3.541265e-17
1.753551 0.000000e+00
1.753762 3.723843e-17
1.753973 1.263785e-17
1.754184 -1.586474e-17
1.754395 4.438032e-17
1.754606 1.302637e-17
1.754817 2.797281e-17
1.755028 -1.796987e-17
1.755239 3.191826e-17
1.755450 4.741770e-18
1.755661 2.493920e-17
1.755872 2.245946e-17
1.756083 1.808099e-17
1.756294 1.437601e-17
1.756505 2.365159e-19
1.756716 4.272272e-17
1.756927 4.030835e-17
1.757139 3.847595e-17
1.757350 5.227226e-17
1.757561 2.141074e-17
1.757772 1.858382e-17
1.757983 2.760119e-17
1.758194 1.068637e-17
1.758405 -1.948942e-18
1.758616 4.471650e-17
1.758827 1.546479e-17
1.759038 5.063259e-17
1.759249 7.148250e-18
1.759460 2.966191e-18
1.759671 3.395722e-17
1.759882 3.276135e-17
1.760093 2.566667e-17
1.760303 5.096710e-17
1.760514 3.606849e-17
1.760725 6.905293e-17
1.760936 9.682049e-18
1.761147 -1.741014e-17
1.761358 7.604980e-17
1.761569 2.810210e-17
1.761780 5.201084e-17
1.761991 5.955006e-17
1.762202 7.144841e-18
1.762413 4.244700e-17
1.762624 9.743960e-18
1.762835 4.201771e-17
1.763046 6.173260e-18
1.763257 3.607756e-17
1.763468 4.775977e-17
1.763679 1.112029e-17
1.763890 2.979058e-17
1.764101 1.712515e-17
1.764312 2.702771e-17
1.764523 8.120678e-17
1.764734 2.304242e-16
1.764945 3.685745e-16
1.765155 4.518642e-16
1.765366 4.640873e-16
1.765577 3.894602e-16
1.765788 2.119961e-16
1.765999 1.392166e-17
1.766210 1.735541e-17
1.766421 -7.660143e-17
1.766632 2.363559e-16
1.766843 2.424599e-16
1.767054 1.680583e-16
1.767265 1.529030e-16
1.767476 1.808521e-16
1.767686 1.246250e-16
1.767897 2.065254e-17
1.768108 5.442971e-17
1.768319 5.004706e-17
1.768530 -4.349827e-17
1.768741 -2.175941e-17
1.768952 2.362687e-17
1.769163 8.179514e-17
1.769374 5.525589e-17
1.769584 6.402673e-17
1.769795 2.006243e-17
1.770006 4.432207e-17
1.770217 1.058109e-16
1.770428 1.010329e-17
1.770639 5.929327e-17
1.770850 3.855489e-17
1.771061 2.153759e-17
1.771271 2.472778e-17
1.771482 2.180197e-17
1.771693 5.051320e-18
1.771904 3.562173e-17
1.772115 2.631443e-17
1.772326 -1.594587e-18
1.772537 4.703249e-17
1.772747 1.859688e-17
1.772958 4.409172e-17
1.773169 1.648873e-17
1.773380 -3.566847e-17
1.773591 9.868235e-18
1.773802 6.579971e-17
1.774012 1.856427e-17
1.774223 1.511284e-17
1.774434 1.060144e-18
1.774645 4.520488e-17
1.774856 -5.296282e-19
1.775067 2.170487e-17
1.775277 -7.143300e-18
1.775488 2.115467e-18
1.775699 1.929344e-17
1.775910 1.796205e-17
1.776121 1.768769e-17
1.776331 5.804408e-18
1.776542 -2.821287e-17
1.776753 6.271306e-17
1.776964 2.878127e-17
1.777175 1.894596e-17
1.777385 4.312345e-17
1.777596 -5.517771e-18
1.777807 -3.365724e-17
1.778018 8.394824e-18
1.778229 5.897752e-17
1.778439 -6.809401e-18
1.778650 8.373485e-18
1.778861 7.581768e-18
1.779072 2.612273e-19
1.779282 4.855264e-17
1.779493 1.695625e-17
1.779704 8.368764e-18
1.779915 -7.817657e-18
1.780125 6.251571e-18
1.780336 2.135255e-17
1.780547 3.566564e-17
1.780758 1.429605e-17
1.780969 2.988683e-17
1.781179 4.006358e-17
1.781390 8.882464e-17
1.781601 8.564964e-17
1.781812 7.291120e-18
1.782022 -2.865306e-18
1.782233 3.314683e-17
1.782444 -3.545746e-17
1.782654 4.904274e-17
1.782865 3.915540e-17
1.783076 3.897367e-17
1.783287 8.156945e-17
1.783497 -1.962561e-17
1.783708 -1.152493e-17
1.783919 2.176318e-17
1.784130 5.302602e-17
1.784340 0.000000e+00
1.784551 1.973738e-17
1.784762 4.111020e-17
1.784972 6.069932e-17
1.785183 3.277500e-17
1.785394 -1.853182e-18
1.785605 6.364495e-18
1.785815 3.400392e-17
1.786026 1.916245e-17
1.786237 -1.226618e-17
1.786447 -5.076575e-18
1.786658 -4.601764e-17
1.786869 3.699014e-17
1.787079 7.556431e-17
1.787290 -1.374602e-17
1.787501 2.300492e-16
1.787711 4.381090e-16
1.787922 4.817173e-16
1.788133 3.830869e-16
1.788343 2.169361e-16
1.788554 7.208125e-17
1.788765 1.814847e-17
1.788976 2.841999e-17
1.789186 2.852167e-17
1.789397 7.559926e-17
1.789607 2.566885e-17
1.789818 1.120488e-17
1.790029 7.134374e-17
1.790239 1.977308e-17
1.790450 2.692121e-17
1.790661 1.082964e-17
1.790871 3.063540e-17
1.791082 -8.917942e-18
1.791293 2.594071e-17
1.791503 -1.045900e-17
1.791714 4.905879e-17
1.791925 2.377733e-17
1.792135 -1.564134e-17
1.792346 1.305629e-17
1.792556 5.012949e-17
1.792767 2.730797e-17
1.792978 -3.320098e-18
1.793188 1.001908e-17
1.793399 1.856954e-17
1.793610 2.514400e-17
1.793820 2.275966e-17
1.794031 1.678187e-17
1.794241 4.634499e-17
1.794452 3.246290e-17
1.794663 2.252458e-17
1.794873 4.375275e-17
1.795084 1.768363e-17
1.795294 4.111238e-17
1.795505 4.824214e-17
1.795716 4.135862e-17
1.795926 5.288651e-18
1.796137 -3.960379e-17
1.796347 3.852900e-17
1.796558 2.765288e-17
1.796769 -4.412088e-18
1.796979 -7.513398e-18
1.797190 3.710992e-17
1.797400 4.699922e-17
1.797611 3.546457e-17
1.797821 5.594897e-18
1.798032 1.336216e-17
1.798243 2.121338e-17
1.798453 4.620751e-18
1.798664 1.071882e-17
1.798874 1.594469e-16
1.799085 2.568204e-16
1.799295 3.018368e-16
1.799506 3.365473e-16
1.799716 2.923499e-16
1.799927 1.577357e-16
1.800138 -2.954346e-18
1.800348 -4.079570e-18
1.800559 -4.766878e-17
1.800769 1.338635e-16
1.800980 4.880121e-18
1.801190 -2.600149e-17
1.801401 5.900514e-17
1.801611 3.492399e-17
1.801822 -1.215761e-17
1.802032 3.478444e-17
1.802243 2.224381e-17
1.802453 7.310195e-17
1.802664 1.852540e-17
1.802874 -3.290437e-17
1.803085 6.833029e-17
1.803295 1.362676e-17
1.803506 -1.678708e-17
1.803716 -1.252558e-17
1.803927 6.710330e-17
1.804137 2.006214e-17
1.804348 -7.728483e-17
1.804558 2.450855e-17
1.804769 -4.441270e-17
1.804979 3.140104e-17
1.805190 5.382113e-17
1.805400 9.598485e-18
1.805611 5.055963e-17
1.805821 3.382388e-17
1.806032 3.556360e-17
1.806242 -1.298133e-17
1.806453 6.991595e-17
1.806663 1.822958e-16
1.806874 1.720129e-16
1.807084 9.243473e-17
1.807295 3.646407e-17
1.807505 2.164805e-17
1.807716 4.894359e-17
1.807926 1.429367e-17
1.808136 -3.802959e-17
1.808347 1.486689e-17
1.808557 1.665509e-17
1.808768 7.256982e-17
1.808978 4.922851e-17
1.809189 1.077111e-16
1.809399 1.791197e-17
1.809610 1.801966e-17
1.809820 -1.591915e-17
1.810030 -4.894577e-18
1.810241 3.044990e-17
1.810451 5.408304e-18
1.810662 -1.678540e-17
1.810872 -1.096069e-17
1.811083 5.057791e-17
1.811293 2.376648e-16
1.811503 4.588333e-16
1.811714 6.156933e-16
1.811924 6.510729e-16
1.812135 5.149254e-16
1.812345 2.392493e-16
1.812555 5.897919e-17
1.812766 -9.303322e-17
1.812976 -7.360600e-18
1.813187 2.619422e-17
1.813397 -3.881720e-17
1.813607 1.906406e-17
1.813818 -7.563214e-18
1.814028 3.805098e-17
1.814239 -2.756055e-17
1.814449 3.695880e-17
1.814659 -8.258480e-18
1.814870 -1.504797e-17
1.815080 8.344606e-18
1.815291 -2.620412e-18
1.815501 -5.423249e-17
1.815711 4.442573e-17
1.815922 -9.733588e-18
1.816132 3.359674e-17
1.816342 4.211623e-17
1.816553 9.671287e-18
1.816763 1.836071e-17
1.816974 -2.542298e-17
1.817184 2.875663e-17
1.817394 1.632430e-17
1.817605 3.273667e-17
1.817815 3.664773e-17
1.818025 -2.796091e-17
1.818236 -3.626219e-17
1.818446 2.367165e-17
1.818656 2.040483e-17
1.818867 -1.159961e-17
1.819077 7.909975e-17
1.819287 2.603001e-17
1.819498 8.981554e-17
1.819708 4.716702e-17
1.819918 -8.384991e-17
1.820129 8.333863e-18
1.820339 -1.005974e-16
1.820549 -6.225904e-17
1.820760 -5.819509e-17
1.820970 -2.080565e-16
1.821180 -2.091175e-16
1.821390 4.053747e-17
1.821601 -7.389342e-17
1.821811 -1.334795e-17
1.822021 -7.632717e-17
1.822232 -6.422672e-17
1.822442 1.176518e-17
1.822652 4.499141e-18
1.822863 2.994136e-17
1.823073 3.975040e-18
1.823283 3.541359e-17
1.823493 5.749038e-17
1.823704 6.253342e-17
1.823914 6.010207e-17
1.824124 1.471025e-17
1.824335 1.662352e-17
1.824545 7.072650e-17
1.824755 1.331989e-17
1.824965 1.835744e-16
1.825176 -9.240278e-17
1.825386 -1.377052e-16
1.825596 -1.469694e-17
1.825806 1.052916e-16
1.826017 9.166802e-17
1.826227 -7.248428e-17
1.826437 3.474435e-17
1.826647 1.409753e-16
1.826858 8.734594e-17
1.827068 -4.887073e-17
1.827278 1.914127e-17
1.827488 4.140412e-17
1.827699 4.390067e-17
1.827909 4.090006e-17
1.828119 1.035706e-16
1.828329 -3.074935e-18
1.828540 1.563741e-16
1.828750 -1.360133e-16
1.828960 6.474568e-17
1.829170 1.120143e-16
1.829381 -4.401743e-17
1.829591 -8.998929e-17
1.829801 -2.432915e-17
1.830011 9.715869e-17
1.830221 -1.554307e-16
1.830432 3.831363e-17
1.830642 -2.591000e-17
1.830852 1.191040e-16
1.831062 1.044603e-17
1.831272 8.647140e-17
1.831483 8.560653e-18
1.831693 7.260349e-17
1.831903 -1.287402e-17
1.832113 1.674816e-16
1.832323 3.784777e-17
1.832534 -2.636153e-17
1.832744 -1.387480e-16
1.832954 -1.702688e-16
1.833164 -3.816850e-17
1.833374 6.009717e-17
1.833584 4.992371e-17
1.833795 -5.738364e-17
1.834005 1.286510e-16
1.834215 2.095779e-18
1.834425 1.489833e-16
1.834635 8.398478e-18
1.834845 3.464286e-17
1.835056 -3.517094e-17
1.835266 -1.198124e-16
1.835476 1.223540e-16
1.835686 8.344841e-17
1.835896 -4.385028e-17
1.836106 -4.661197e-17
1.836317 1.392111e-16
1.836527 -7.633873e-17
1.836737 -8.057732e-17
1.836947 -6.181535e-17
1.837157 -2.615884e-17
1.837367 -1.037135e-16
1.837577 -7.224254e-17
1.837787 1.202224e-16
1.837998 9.413942e-17
1.838208 -2.588177e-17
1.838418 1.129532e-16
1.838628 4.695172e-17
1.838838 4.461777e-17
1.839048 -4.143122e-17
1.839258 2.737515e-18
1.839468 -5.429824e-17
1.839679 -6.376444e-17
1.839889 1.319960e-16
1.840099 -4.520097e-17
1.840309 1.075279e-16
1.840519 8.332580e-17
1.840729 1.397608e-17
1.840939 -1.149894e-17
1.841149 -1.910151e-17
1.841359 4.897010e-17
1.841569 -7.184584e-17
1.841779 -5.710813e-17
1.841990 -7.876879e-17
1.842200 4.138805e-17
1.842410 8.334586e-17
1.842620 4.352323e-18
1.842830 5.764421e-17
1.843040 1.190559e-16
1.843250 -6.211202e-17
1.843460 -1.852555e-17
1.843670 3.745002e-17
1.843880 -5.297430e-17
1.844090 2.714177e-18
1.844300 -5.564638e-17
1.844510 4.878118e-17
1.844720 1.300904e-17
1.844930 1.595771e-16
1.845140 -3.795257e-18
1.845351 6.525235e-17
1.845561 1.215432e-16
1.845771 7.470107e-17
1.845981 1.342970e-17
1.846191 4.563102e-17
1.846401 1.426211e-16
1.846611 1.183315e-16
1.846821 8.742810e-17
1.847031 1.698440e-16
1.847241 -5.104299e-17
1.847451 1.150536e-16
1.847661 1.188584e-16
1.847871 3.875755e-17
1.848081 1.379453e-16
1.848291 -5.895667e-18
1.848501 5.398724e-17
1.848711 1.575029e-16
1.848921 -1.068844e-16
1.849131 -1.353962e-16
1.849341 -1.417440e-17
1.849551 -1.706161e-17
1.849761 2.058879e-16
1.849971 1.062431e-16
1.850181 -9.298934e-17
1.850391 5.322126e-17
1.850601 -1.052280e-16
1.850811 9.618805e-17
1.851021 -3.594411e-17
1.851231 1.969503e-16
1.851441 -1.556475e-18
1.851651 9.838514e-17
1.851861 2.167975e-16
1.852071 -2.688815e-16
1.852281 1.005931e-16
1.852491 -1.420220e-16
1.852701 -2.211069e-16
1.852911 -3.744010e-17
1.853121 6.126037e-16
1.853331 1.000847e-16
1.853540 -3.779359e-17
1.853750 4.431160e-17
1.853960 1.326806e-16
1.854170 6.207358e-17
1.854380 3.082278e-16
1.854590 1.498152e-16
1.854800 -9.268519e-16
1.855010 -3.473966e-15
1.855220 -8.134608e-15
1.855430 -1.559786e-14


==> anc/NIRES.e.spec <==
# wl[um] fl[erg/s/cm2/a]
1.890605 1.250485e-14
1.890890 6.593193e-15
1.891176 2.890791e-15
1.891461 8.792168e-16
1.891746 5.200452e-17
1.892031 -8.491931e-17
1.892316 -1.141932e-17
1.892602 -4.162188e-17
1.892887 1.880667e-18
1.893172 8.047018e-18
1.893457 1.238956e-18
1.893742 2.340086e-17
1.894028 -2.387475e-17
1.894313 1.016296e-16
1.894598 3.728332e-17
1.894883 -3.608493e-18
1.895168 6.995231e-17
1.895454 2.853010e-17
1.895739 -5.022631e-17
1.896024 6.168172e-17
1.896309 2.336076e-18
1.896594 2.728911e-17
1.896880 -2.886233e-18
1.897165 4.763373e-17
1.897450 -3.915532e-17
1.897735 -3.460455e-17
1.898020 3.375174e-18
1.898305 4.374096e-17
1.898591 -4.739331e-17
1.898876 7.373279e-17
1.899161 3.638065e-17
1.899446 3.860494e-17
1.899731 -8.883205e-17
1.900016 -4.226834e-17
1.900301 -3.275969e-17
1.900587 5.052375e-17
1.900872 -1.971438e-17
1.901157 -6.993988e-17
1.901442 2.423742e-17
1.901727 1.624338e-17
1.902012 4.012364e-17
1.902297 -6.633204e-17
1.902583 3.504573e-17
1.902868 1.640206e-17
1.903153 -2.195334e-17
1.903438 1.064734e-17
1.903723 6.858236e-17
1.904008 6.018893e-18
1.904293 4.290484e-17
1.904578 -5.657125e-17
1.904864 -1.862104e-17
1.905149 8.069251e-17
1.905434 5.323475e-17
1.905719 -1.160260e-16
1.906004 -4.537387e-17
1.906289 7.790116e-17
1.906574 3.588024e-17
1.906859 -1.618269e-17
1.907144 1.704768e-17
1.907429 -6.266404e-17
1.907715 4.922362e-17
1.908000 1.667865e-16
1.908285 1.206797e-17
1.908570 4.618706e-19
1.908855 -1.980963e-17
1.909140 9.925283e-17
1.909425 3.823546e-17
1.909710 9.830282e-17
1.909995 -7.664609e-18
1.910280 -5.250222e-17
1.910565 4.555738e-17
1.910850 2.379328e-18
1.911136 -1.416093e-17
1.911421 4.801591e-17
1.911706 -3.552039e-17
1.911991 1.084331e-16
1.912276 3.390068e-17
1.912561 -5.884914e-17
1.912846 1.033995e-17
1.913131 -4.976104e-17
1.913416 -4.271445e-18
1.913701 -9.045087e-18
1.913986 6.314188e-17
1.914271 -8.014465e-18
1.914556 5.587200e-17
1.914841 5.020718e-18
1.915126 -1.875252e-17
1.915411 -3.141989e-17
1.915696 -4.961535e-18
1.915981 -1.935791e-17
1.916266 -1.948001e-17
1.916551 2.954416e-17
1.916836 2.280642e-17
1.917121 6.451792e-17
1.917406 5.296528e-17
1.917691 -1.450382e-17
1.917977 -3.653459e-17
1.918262 1.200303e-17
1.918547 2.153246e-17
1.918832 1.275732e-16
1.919117 1.124997e-16
1.919402 -1.306962e-17
1.919687 8.974273e-17
1.919972 1.007110e-16
1.920257 9.975536e-17
1.920542 3.783309e-17
1.920827 -1.750018e-17
1.921112 -6.475931e-17
1.921397 7.772557e-17
1.921682 8.098335e-17
1.921966 1.023042e-16
1.922251 5.331984e-17
1.922536 4.476611e-17
1.922821 2.900640e-17
1.923106 1.020374e-16
1.923391 9.116080e-18
1.923676 -3.069602e-17
1.923961 -3.629917e-17
1.924246 5.999008e-17
1.924531 4.106234e-17
1.924816 3.112998e-17
1.925101 1.222084e-16
1.925386 2.182107e-16
1.925671 1.994878e-16
1.925956 6.339845e-17
1.926241 -1.116893e-18
1.926526 2.973267e-17
1.926811 4.822725e-18
1.927096 8.515955e-18
1.927381 1.126971e-16
1.927666 -2.912715e-17
1.927951 1.177143e-17
1.928236 3.706459e-17
1.928521 5.381002e-17
1.928805 -9.492411e-18
1.929090 2.293771e-17
1.929375 1.633716e-17
1.929660 5.827641e-17
1.929945 1.876379e-17
1.930230 -9.711325e-18
1.930515 -3.082885e-17
1.930800 2.143385e-17
1.931085 6.051091e-17
1.931370 4.112239e-17
1.931655 9.184677e-18
1.931940 9.499990e-18
1.932225 3.328855e-17
1.932509 2.023735e-17
1.932794 -9.379628e-18
1.933079 2.489955e-17
1.933364 1.342459e-17
1.933649 -5.138595e-18
1.933934 3.579298e-17
1.934219 1.048207e-16
1.934504 1.213781e-16
1.934789 7.439065e-17
1.935073 8.323869e-17
1.935358 9.647828e-17
1.935643 8.707412e-17
1.935928 2.656352e-17
1.936213 -1.075585e-17
1.936498 3.303623e-17
1.936783 -5.084347e-17
1.937068 -0.000000e+00
1.937352 5.111625e-17
1.937637 2.711415e-17
1.937922 9.705052e-18
1.938207 -1.430588e-17
1.938492 2.349085e-17
1.938777 -8.298296e-18
1.939062 -4.219488e-17
1.939347 -5.150042e-17
1.939631 3.382960e-17
1.939916 -8.559903e-17
1.940201 1.715917e-17
1.940486 4.203658e-18
1.940771 6.891859e-18
1.941056 2.393538e-18
1.941340 1.434720e-17
1.941625 -1.732861e-17
1.941910 -1.631433e-18
1.942195 6.308732e-17
1.942480 -2.694111e-18
1.942765 3.088566e-17
1.943049 1.923439e-17
1.943334 1.808252e-18
1.943619 -3.628498e-18
1.943904 5.645765e-17
1.944189 -2.286436e-17
1.944473 2.757078e-17
1.944758 3.726646e-17
1.945043 2.418813e-17
1.945328 3.554088e-17
1.945613 -3.452808e-17
1.945898 2.213279e-17
1.946182 8.647928e-18
1.946467 4.906444e-17
1.946752 2.268169e-17
1.947037 4.806325e-17
1.947322 -2.376424e-17
1.947606 -1.088014e-16
1.947891 -1.475090e-17
1.948176 1.871769e-17
1.948461 5.470638e-17
1.948745 -4.523614e-18
1.949030 1.689777e-17
1.949315 -1.425025e-17
1.949600 1.297473e-17
1.949885 6.158360e-17
1.950169 2.356662e-17
1.950454 -1.487578e-18
1.950739 1.839451e-17
1.951024 -3.646753e-18
1.951308 4.621216e-17
1.951593 -3.848621e-17
1.951878 -5.221430e-17
1.952163 -2.117781e-17
1.952447 4.231405e-17
1.952732 1.265213e-17
1.953017 -2.067438e-17
1.953302 1.758359e-17
1.953586 -1.051950e-16
1.953871 1.274194e-16
1.954156 1.214345e-18
1.954441 4.874106e-17
1.954725 2.240738e-17
1.955010 -1.225428e-18
1.955295 -2.046914e-17
1.955580 1.268835e-16
1.955864 1.992709e-16
1.956149 1.175869e-16
1.956434 6.070324e-17
1.956718 3.291862e-17
1.957003 4.936991e-18
1.957288 3.495088e-17
1.957573 3.984717e-17
1.957857 1.435847e-17
1.958142 1.351436e-17
1.958427 4.209076e-17
1.958711 5.951076e-17
1.958996 9.550527e-17
1.959281 1.445090e-16
1.959566 1.331595e-17
1.959850 8.459852e-17
1.960135 3.599759e-17
1.960420 3.422452e-17
1.960704 1.503978e-17
1.960989 6.296138e-17
1.961274 3.990717e-17
1.961558 1.439302e-17
1.961843 -1.789021e-17
1.962128 2.884164e-17
1.962412 5.429455e-17
1.962697 3.991810e-17
1.962982 -2.154625e-17
1.963266 2.518209e-17
1.963551 9.679227e-17
1.963836 4.572953e-17
1.964120 -6.081651e-17
1.964405 -3.784209e-17
1.964690 6.111825e-17
1.964974 9.808188e-18
1.965259 4.370802e-17
1.965544 2.262935e-17
1.965828 1.785922e-18
1.966113 3.480845e-17
1.966398 1.624756e-17
1.966682 3.090940e-17
1.966967 3.632657e-17
1.967252 9.726093e-17
1.967536 -1.796301e-17
1.967821 -1.576850e-16
1.968106 4.630023e-17
1.968390 2.548370e-17
1.968675 -7.434400e-18
1.968959 1.041871e-17
1.969244 1.955580e-17
1.969529 1.585993e-16
1.969813 9.508333e-17
1.970098 6.755679e-17
1.970383 6.215339e-17
1.970667 5.860048e-17
1.970952 5.145983e-17
1.971236 2.285717e-17
1.971521 -1.056768e-17
1.971806 3.886302e-17
1.972090 1.996353e-17
1.972375 -2.521810e-18
1.972659 1.128821e-17
1.972944 2.307928e-17
1.973229 2.667621e-17
1.973513 -1.089795e-16
1.973798 9.877604e-17
1.974082 5.276863e-17
1.974367 4.306429e-17
1.974652 1.296467e-16
1.974936 -2.308464e-16
1.975221 -1.758226e-16
1.975505 1.151909e-16
1.975790 -1.236048e-17
1.976074 -3.801972e-18
1.976359 4.998445e-17
1.976644 9.435607e-17
1.976928 1.171082e-16
1.977213 1.170476e-16
1.977497 1.471032e-16
1.977782 1.340993e-16
1.978066 -1.340122e-17
1.978351 2.495153e-17
1.978636 1.789267e-17
1.978920 1.475767e-17
1.979205 1.654893e-17
1.979489 1.884984e-18
1.979774 3.607990e-17
1.980058 2.837845e-17
1.980343 2.052691e-17
1.980627 3.775150e-17
1.980912 2.281285e-17
1.981196 8.992127e-18
1.981481 2.649989e-17
1.981765 2.097251e-17
1.982050 6.012979e-18
1.982335 9.190293e-18
1.982619 -3.693261e-18
1.982904 1.390994e-17
1.983188 3.313159e-17
1.983473 -1.306095e-17
1.983757 -3.212556e-17
1.984042 2.430592e-17
1.984326 3.887264e-17
1.984611 2.321679e-17
1.984895 -2.310666e-18
1.985180 2.579205e-17
1.985464 9.193073e-18
1.985749 6.890653e-18
1.986033 1.264291e-17
1.986318 3.110056e-17
1.986602 3.051827e-17
1.986887 2.091100e-18
1.987171 -1.893868e-17
1.987456 3.369054e-17
1.987740 1.093449e-17
1.988025 1.777003e-17
1.988309 1.117274e-17
1.988594 8.442115e-18
1.988878 2.668028e-17
1.989163 -5.314285e-17
1.989447 -2.956085e-18
1.989731 -1.777856e-17
1.990016 1.623361e-17
1.990300 -5.051374e-19
1.990585 4.310190e-18
1.990869 4.569631e-17
1.991154 -1.468977e-17
1.991438 -3.266890e-17
1.991723 -6.635443e-18
1.992007 1.044223e-17
1.992292 -3.426863e-17
1.992576 1.226036e-17
1.992861 1.463781e-17
1.993145 8.468227e-18
1.993429 1.994541e-17
1.993714 5.341504e-17
1.993998 -1.461068e-18
1.994283 2.623282e-17
1.994567 9.614070e-18
1.994852 5.130993e-17
1.995136 5.064269e-17
1.995420 -1.496874e-17
1.995705 -4.943870e-17
1.995989 2.443186e-17
1.996274 8.118305e-17
1.996558 -9.566098e-18
1.996843 1.231419e-16
1.997127 6.061242e-17
1.997411 3.856582e-17
1.997696 -2.647626e-17
1.997980 6.676146e-17
1.998265 1.517486e-17
1.998549 5.439154e-17
1.998833 1.300292e-17
1.999118 2.159865e-17
1.999402 6.397993e-18
1.999687 8.088390e-18
1.999971 7.793159e-17
2.000255 1.153181e-16
2.000540 1.079152e-16
2.000824 7.835890e-17
2.001109 5.020615e-17
2.001393 4.780278e-17
2.001677 6.359994e-17
2.001962 1.383731e-17
2.002246 -2.319307e-18
2.002530 8.333889e-17
2.002815 5.327525e-17
2.003099 -2.127784e-16
2.003384 -2.665983e-16
2.003668 1.756883e-16
2.003952 3.617039e-17
2.004237 3.089122e-17
2.004521 -5.770111e-17
2.004805 -7.084571e-17
2.005090 -5.240556e-17
2.005374 4.108148e-17
2.005658 2.796219e-17
2.005943 -2.495585e-17
2.006227 1.186248e-18
2.006511 1.035566e-16
2.006796 -1.298053e-16
2.007080 -6.888958e-18
2.007364 1.184127e-16
2.007649 2.102666e-17
2.007933 -2.909093e-18
2.008217 8.112095e-18
2.008502 -2.365388e-17
2.008786 1.263426e-17
2.009070 1.771704e-17
2.009355 8.740024e-17
2.009639 3.690946e-17
2.009923 1.096090e-17
2.010208 1.274620e-16
2.010492 4.001482e-17
2.010776 -2.208905e-17
2.011061 8.777011e-18
2.011345 4.902950e-18
2.011629 2.433839e-17
2.011914 1.503058e-17
2.012198 5.121109e-17
2.012482 -4.328942e-17
2.012766 -6.034995e-17
2.013051 4.154713e-18
2.013335 -6.175830e-18
2.013619 5.557233e-17
2.013904 -5.402381e-17
2.014188 -5.048232e-17
2.014472 5.836594e-17
2.014756 -6.801275e-17
2.015041 -4.209462e-17
2.015325 4.304377e-18
2.015609 8.222441e-17
2.015894 -3.687058e-17
2.016178 6.266204e-17
2.016462 5.455879e-17
2.016746 -8.071829e-18
2.017031 4.155603e-17
2.017315 2.178040e-17
2.017599 1.287008e-18
2.017883 7.178581e-18
2.018168 3.032481e-17
2.018452 -7.352797e-18
2.018736 -3.888698e-17
2.019020 -3.306889e-17
2.019305 1.117264e-17
2.019589 5.278711e-17
2.019873 3.497059e-17
2.020157 -4.809668e-18
2.020442 5.461011e-18
2.020726 -3.260590e-17
2.021010 1.587114e-17
2.021294 2.480924e-17
2.021579 9.573249e-18
2.021863 -1.212214e-17
2.022147 2.255536e-17
2.022431 8.170330e-18
2.022715 5.153219e-18
2.023000 -1.365187e-17
2.023284 4.539092e-17
2.023568 1.636335e-17
2.023852 1.279280e-17
2.024136 -6.312276e-18
2.024421 1.542970e-17
2.024705 1.670166e-17
2.024989 -2.402388e-17
2.025273 -9.438771e-18
2.025557 6.107370e-17
2.025842 4.194301e-18
2.026126 9.405681e-18
2.026410 9.309252e-18
2.026694 6.777789e-17
2.026978 1.828034e-16
2.027263 3.050357e-16
2.027547 3.829581e-16
2.027831 3.667263e-16
2.028115 2.078837e-16
2.028399 -1.290209e-17
2.028684 3.409789e-17
2.028968 5.097092e-19
2.029252 3.827552e-17
2.029536 5.045042e-18
2.029820 -1.883748e-17
2.030104 2.851584e-17
2.030389 3.238758e-17
2.030673 9.926214e-19
2.030957 2.397832e-17
2.031241 3.866389e-17
2.031525 2.183688e-17
2.031809 -6.747463e-17
2.032093 2.582289e-17
2.032378 1.505204e-17
2.032662 1.693728e-17
2.032946 5.329885e-17
2.033230 9.793078e-17
2.033514 1.255833e-16
2.033798 1.737923e-16
2.034082 1.967516e-16
2.034367 1.462286e-16
2.034651 6.918378e-17
2.034935 2.410333e-17
2.035219 1.838516e-17
2.035503 2.727521e-17
2.035787 1.688967e-17
2.036071 -4.212901e-18
2.036355 9.575351e-18
2.036640 8.157240e-18
2.036924 1.418900e-17
2.037208 8.822571e-18
2.037492 -9.734046e-18
2.037776 -9.255073e-18
2.038060 1.293680e-17
2.038344 3.091054e-17
2.038628 2.902545e-17
2.038912 5.291598e-18
2.039196 2.366961e-17
2.039481 1.882378e-17
2.039765 2.476853e-17
2.040049 2.566391e-17
2.040333 2.793428e-17
2.040617 1.250877e-16
2.040901 2.574108e-16
2.041185 3.322132e-16
2.041469 3.098061e-16
2.041753 1.764926e-16
2.042037 1.942063e-17
2.042321 1.782378e-17
2.042605 4.114397e-18
2.042889 4.116251e-18
2.043174 2.837357e-17
2.043458 6.640801e-18
2.043742 7.105282e-18
2.044026 2.615703e-17
2.044310 1.056749e-17
2.044594 6.671274e-18
2.044878 8.755023e-18
2.045162 9.000506e-18
2.045446 3.629911e-17
2.045730 2.154460e-17
2.046014 4.039508e-17
2.046298 -0.000000e+00
2.046582 2.775659e-17
2.046866 1.262781e-17
2.047150 3.564149e-17
2.047434 2.233964e-17
2.047718 -4.953065e-18
2.048002 4.590075e-17
2.048286 2.943498e-17
2.048570 3.310860e-17
2.048854 5.736944e-18
2.049138 9.093073e-17
2.049422 1.225061e-16
2.049706 9.889541e-17
2.049990 9.098607e-17
2.050274 1.136944e-16
2.050558 4.530130e-17
2.050842 2.041535e-17
2.051126 3.780626e-17
2.051410 3.227469e-17
2.051694 2.195331e-17
2.051978 4.236957e-17
2.052262 7.811410e-18
2.052546 2.608886e-17
2.052830 4.710669e-17
2.053114 7.422307e-18
2.053398 5.838441e-17
2.053682 -3.876089e-18
2.053966 2.673462e-17
2.054250 1.329368e-17
2.054534 6.097816e-17
2.054818 6.462539e-17
2.055102 -1.133688e-17
2.055386 4.364901e-17
2.055670 5.580133e-17
2.055954 1.428175e-17
2.056238 -2.160285e-17
2.056522 -1.632954e-17
2.056806 3.826765e-17
2.057090 6.397060e-17
2.057374 -7.540619e-18
2.057658 -6.771457e-17
2.057942 3.593634e-17
2.058226 -1.244597e-17
2.058510 8.126353e-19
2.058794 0.000000e+00
2.059078 7.326422e-18
2.059362 6.190327e-17
2.059646 -8.148291e-18
2.059930 2.879611e-17
2.060213 4.265071e-17
2.060497 5.921041e-17
2.060781 1.411809e-17
2.061065 -6.512246e-18
2.061349 1.925045e-17
2.061633 1.841916e-17
2.061917 4.545317e-17
2.062201 3.215222e-17
2.062485 2.562780e-17
2.062769 4.409150e-17
2.063053 -1.075073e-18
2.063337 2.816002e-17
2.063620 1.623742e-17
2.063904 4.050814e-17
2.064188 4.559212e-17
2.064472 3.177618e-17
2.064756 3.948715e-17
2.065040 -7.120396e-18
2.065324 -8.937036e-18
2.065608 2.541028e-17
2.065892 7.831239e-19
2.066176 8.394476e-18
2.066459 1.787905e-17
2.066743 5.162249e-19
2.067027 -1.152596e-17
2.067311 -6.656520e-18
2.067595 3.365100e-17
2.067879 -2.766591e-17
2.068163 4.118546e-17
2.068447 2.112596e-17
2.068730 1.276527e-17
2.069014 4.084771e-17
2.069298 -3.742013e-17
2.069582 -7.642475e-18
2.069866 -9.563562e-18
2.070150 2.365633e-17
2.070434 1.746085e-17
2.070717 2.314713e-17
2.071001 -5.992305e-18
2.071285 4.764809e-18
2.071569 4.971976e-18
2.071853 4.893264e-17
2.072137 3.323218e-17
2.072421 1.100409e-16
2.072704 1.474768e-16
2.072988 1.335834e-16
2.073272 1.024054e-16
2.073556 4.377027e-17
2.073840 -2.754174e-17
2.074124 -1.133145e-17
2.074407 1.615234e-17
2.074691 9.401464e-18
2.074975 4.943576e-17
2.075259 2.364784e-17
2.075543 5.327731e-18
2.075826 1.478486e-18
2.076110 1.549028e-17
2.076394 4.854834e-17
2.076678 1.028213e-17
2.076962 1.691884e-17
2.077246 -1.151787e-17
2.077529 3.405474e-18
2.077813 4.587745e-17
2.078097 1.181478e-18
2.078381 1.991551e-17
2.078665 -8.938848e-18
2.078948 1.228845e-17
2.079232 3.560984e-17
2.079516 3.154205e-17
2.079800 3.110006e-17
2.080083 -6.870873e-18
2.080367 -1.641010e-17
2.080651 -5.195533e-17
2.080935 1.706355e-17
2.081219 4.251316e-17
2.081502 3.754413e-18
2.081786 4.933118e-17
2.082070 5.407701e-17
2.082354 3.233523e-17
2.082637 4.062759e-17
2.082921 2.051577e-17
2.083205 1.986016e-17
2.083489 5.016263e-17
2.083772 1.131663e-17
2.084056 2.768613e-17
2.084340 -4.001091e-18
2.084624 2.269503e-17
2.084907 8.725380e-18
2.085191 2.675075e-17
2.085475 3.856931e-17
2.085759 -6.909375e-17
2.086042 -3.830296e-17
2.086326 8.671403e-17
2.086610 -1.256463e-17
2.086894 -2.731621e-17
2.087177 -3.746257e-17
2.087461 3.085319e-17
2.087745 5.920811e-18
2.088029 8.369530e-18
2.088312 -1.032849e-17
2.088596 2.560223e-17
2.088880 5.183019e-18
2.089163 -1.697489e-17
2.089447 1.642261e-17
2.089731 -5.990226e-18
2.090015 4.881622e-17
2.090298 2.078955e-17
2.090582 -3.022406e-17
2.090866 -2.324864e-17
2.091149 3.158505e-17
2.091433 4.946801e-17
2.091717 3.573932e-18
2.092000 1.419254e-18
2.092284 3.662838e-18
2.092568 1.076585e-17
2.092851 2.946619e-17
2.093135 2.656575e-17
2.093419 1.652118e-17
2.093702 6.364545e-18
2.093986 6.713892e-19
2.094270 1.810496e-17
2.094554 3.562822e-18
2.094837 2.236216e-17
2.095121 2.604442e-17
2.095405 2.849601e-17
2.095688 -8.390675e-18
2.095972 -1.195930e-17
2.096256 1.931734e-17
2.096539 2.061291e-17
2.096823 1.538006e-17
2.097106 9.660737e-19
2.097390 4.027504e-18
2.097674 1.499924e-17
2.097957 1.249143e-17
2.098241 1.280813e-17
2.098525 7.296514e-18
2.098808 1.509016e-17
2.099092 4.905223e-17
2.099376 1.109680e-17
2.099659 4.471541e-17
2.099943 6.325930e-18
2.100227 1.769017e-17
2.100510 2.867755e-17
2.100794 4.674558e-17
2.101077 1.860033e-17
2.101361 1.159185e-17
2.101645 7.287611e-18
2.101928 -2.259789e-17
2.102212 1.541362e-17
2.102495 2.128574e-17
2.102779 3.776748e-17
2.103063 -2.924828e-18
2.103346 9.235103e-18
2.103630 9.018030e-18
2.103914 1.414978e-17
2.104197 3.703388e-18
2.104481 3.173258e-17
2.104764 3.875072e-17
2.105048 3.608286e-17
2.105331 5.246013e-17
2.105615 2.850736e-17
2.105899 1.828436e-17
2.106182 2.641255e-17
2.106466 -4.220068e-17
2.106749 -1.976957e-17
2.107033 4.779983e-17
2.107317 2.937833e-17
2.107600 1.853862e-17
2.107884 2.126522e-17
2.108167 -1.031024e-18
2.108451 2.557237e-17
2.108734 3.358728e-18
2.109018 4.652714e-19
2.109302 -8.087766e-18
2.109585 3.143573e-17
2.109869 3.207056e-18
2.110152 2.258055e-17
2.110436 -2.239380e-17
2.110719 7.836131e-17
2.111003 5.291813e-17
2.111286 1.347654e-18
2.111570 2.433780e-18
2.111853 4.828759e-17
2.112137 4.217047e-17
2.112421 1.927831e-17
2.112704 3.131979e-17
2.112988 -3.716723e-18
2.113271 -1.280279e-18
2.113555 -7.432726e-18
2.113838 3.382043e-18
2.114122 1.634278e-17
2.114405 2.053068e-17
2.114689 4.547518e-17
2.114972 3.433788e-17
2.115256 -2.641457e-17
2.115539 -4.430053e-17
2.115823 4.503456e-17
2.116106 6.069243e-18
2.116390 2.514372e-17
2.116673 2.998970e-17
2.116957 -2.217296e-17
2.117240 -5.837910e-17
2.117524 -2.097293e-18
2.117807 7.227861e-17
2.118091 7.746170e-17
2.118374 3.059732e-17
2.118658 -1.879619e-17
2.118941 -2.505035e-17
2.119225 3.300086e-17
2.119508 7.458828e-18
2.119792 3.867787e-17
2.120075 8.223034e-18
2.120359 1.169245e-17
2.120642 3.148877e-17
2.120926 7.273322e-18
2.121209 2.880210e-17
2.121493 -9.941305e-18
2.121776 8.823236e-18
2.122059 3.265261e-19
2.122343 4.899210e-17
2.122626 4.254234e-17
2.122910 -1.801746e-17
2.123193 -5.096501e-17
2.123477 -3.429867e-17
2.123760 1.628645e-17
2.124044 5.116009e-17
2.124327 5.320729e-17
2.124611 2.394001e-17
2.124894 1.505374e-17
2.125177 5.742032e-17
2.125461 6.579551e-17
2.125744 1.822172e-17
2.126028 3.200567e-18
2.126311 1.123995e-17
2.126595 1.962827e-17
2.126878 -5.620895e-18
2.127161 2.290371e-17
2.127445 3.630849e-17
2.127728 -4.001183e-18
2.128012 -1.836343e-17
2.128295 -1.733464e-18
2.128579 -4.449297e-18
2.128862 2.860400e-17
2.129145 1.050672e-17
2.129429 1.626091e-17
2.129712 2.437291e-17
2.129996 9.544205e-18
2.130279 6.581967e-18
2.130562 1.308578e-17
2.130846 2.594971e-17
2.131129 3.574435e-17
2.131413 1.847395e-18
2.131696 3.640588e-17
2.131979 4.836759e-18
2.132263 -8.302208e-19
2.132546 -2.243607e-17
2.132829 -1.576610e-17
2.133113 1.833650e-17
2.133396 5.687088e-18
2.133680 8.696348e-19
2.133963 9.554830e-18
2.134246 1.339881e-17
2.134530 1.860136e-17
2.134813 1.395636e-17
2.135096 1.185912e-17
2.135380 2.321308e-17
2.135663 1.617830e-17
2.135947 1.659561e-17
2.136230 2.706512e-18
2.136513 2.530144e-17
2.136797 8.649649e-18
2.137080 -2.126142e-17
2.137363 4.937388e-18
2.137647 9.292223e-18
2.137930 2.526265e-17
2.138213 2.600199e-17
2.138497 2.680567e-17
2.138780 7.653198e-18
2.139063 6.771838e-18
2.139347 2.278118e-17
2.139630 2.059136e-17
2.139913 -9.267898e-18
2.140197 6.708083e-19
2.140480 8.698004e-18
2.140763 -1.450587e-17
2.141047 2.718243e-17
2.141330 4.658843e-17
2.141613 9.647856e-19
2.141897 2.740880e-20
2.142180 7.191426e-18
2.142463 -1.399045e-17
2.142746 1.839028e-17
2.143030 -7.618078e-18
2.143313 1.262158e-17
2.143596 2.765865e-17
2.143880 7.105857e-18
2.144163 -2.435105e-18
2.144446 2.550556e-17
2.144730 -3.664188e-18
2.145013 -2.767899e-17
2.145296 3.663113e-17
2.145579 1.201982e-17
2.145863 2.783535e-17
2.146146 1.542722e-17
2.146429 1.912573e-18
2.146712 -3.817996e-18
2.146996 1.663388e-17
2.147279 -7.932979e-19
2.147562 7.851012e-18
2.147846 -7.821077e-18
2.148129 1.738813e-17
2.148412 1.774278e-19
2.148695 -4.479302e-18
2.148979 3.617412e-18
2.149262 -1.149897e-17
2.149545 6.192912e-17
2.149828 1.011873e-16
2.150112 1.113308e-16
2.150395 2.642945e-17
2.150678 -1.756193e-17
2.150961 8.844699e-17
2.151245 1.263985e-16
2.151528 4.074359e-17
2.151811 -8.235014e-18
2.152094 2.358374e-18
2.152378 -4.098567e-17
2.152661 1.928197e-17
2.152944 7.294177e-17
2.153227 6.125986e-17
2.153510 5.565401e-18
2.153794 -1.208663e-17
2.154077 1.034348e-16
2.154360 1.765000e-17
2.154643 5.677829e-18
2.154927 4.977355e-17
2.155210 4.670302e-17
2.155493 3.040337e-17
2.155776 1.330529e-17
2.156059 2.063643e-17
2.156343 -1.379121e-17
2.156626 1.340383e-17
2.156909 3.260203e-17
2.157192 1.717501e-17
2.157475 3.687260e-17
2.157759 3.884601e-19
2.158042 7.119358e-17
2.158325 8.066452e-17
2.158608 3.278961e-17
2.158891 1.407979e-17
2.159174 2.772958e-17
2.159458 2.445911e-17
2.159741 1.321277e-17
2.160024 2.044870e-17
2.160307 3.154259e-17
2.160590 2.483525e-17
2.160873 2.791890e-17
2.161157 2.453121e-17
2.161440 8.319589e-18
2.161723 7.273635e-17
2.162006 2.189426e-17
2.162289 2.494217e-17
2.162572 5.348269e-17
2.162856 5.323709e-17
2.163139 3.752209e-17
2.163422 -2.392643e-17
2.163705 1.918613e-17
2.163988 3.012561e-17
2.164271 -5.791500e-18
2.164554 2.235785e-17
2.164838 5.845007e-18
2.165121 1.300639e-17
2.165404 1.586039e-17
2.165687 2.871779e-18
2.165970 3.446014e-17
2.166253 7.741711e-18
2.166536 5.566579e-19
2.166819 1.173031e-17
2.167103 -1.246119e-18
2.167386 2.601044e-17
2.167669 1.610824e-17
2.167952 1.571651e-17
2.168235 2.832268e-17
2.168518 2.155220e-17
2.168801 1.937517e-17
2.169084 2.629043e-17
2.169367 -6.983662e-18
2.169651 -1.295656e-17
2.169934 1.964904e-17
2.170217 1.704606e-17
2.170500 1.278263e-17
2.170783 -6.932523e-18
2.171066 -2.510639e-18
2.171349 2.774304e-17
2.171632 3.461370e-17
2.171915 3.749525e-17
2.172198 -1.345948e-17
2.172481 1.825899e-17
2.172765 -1.411907e-17
2.173048 1.476346e-18
2.173331 1.859583e-17
2.173614 -1.844787e-18
2.173897 6.901810e-18
2.174180 1.859128e-17
2.174463 2.050915e-17
2.174746 1.117190e-17
2.175029 2.204637e-17
2.175312 -1.359335e-17
2.175595 -6.761631e-18
2.175878 -1.834400e-19
2.176161 3.253864e-17
2.176444 4.476186e-18
2.176727 9.624640e-18
2.177010 1.309946e-17
2.177293 4.519849e-18
2.177576 -9.637277e-18
2.177859 1.134319e-17
2.178143 3.245130e-17
2.178426 3.251241e-18
2.178709 2.048143e-17
2.178992 2.310253e-17
2.179275 3.682918e-17
2.179558 3.043564e-17
2.179841 -1.515173e-17
2.180124 -4.840179e-17
2.180407 -4.836620e-17
2.180690 -1.190261e-17
2.180973 2.392473e-17
2.181256 1.087729e-18
2.181539 1.928767e-17
2.181822 6.494023e-18
2.182105 -2.127229e-17
2.182388 1.583513e-17
2.182671 4.277066e-17
2.182954 -3.501318e-18
2.183237 2.040078e-17
2.183520 3.392922e-17
2.183803 1.792694e-17
2.184086 -2.491754e-17
2.184369 3.790258e-18
2.184652 -6.726540e-18
2.184935 2.353450e-17
2.185218 2.674418e-17
2.185501 1.697165e-17
2.185784 1.954479e-19
2.186067 8.444681e-18
2.186350 1.147284e-17
2.186633 1.962025e-17
2.186916 1.808937e-17
2.187198 -7.090710e-18
2.187481 -2.134594e-17
2.187764 -1.485743e-17
2.188047 2.452608e-17
2.188330 2.803899e-18
2.188613 -2.547444e-17
2.188896 1.070084e-17
2.189179 1.004255e-17
2.189462 -2.732822e-17
2.189745 4.859777e-17
2.190028 9.397353e-18
2.190311 -2.107638e-17
2.190594 2.350000e-17
2.190877 1.037295e-18
2.191160 -5.386530e-17
2.191443 1.338195e-17
2.191726 -3.588053e-17
2.192009 2.726019e-17
2.192292 3.347864e-17
2.192574 -6.454921e-18
2.192857 4.836938e-17
2.193140 2.240736e-18
2.193423 2.950504e-17
2.193706 1.174703e-17
2.193989 4.203030e-17
2.194272 -6.309193e-18
2.194555 5.493311e-17
2.194838 1.441580e-17
2.195121 -6.914167e-17
2.195404 -7.202289e-17
2.195686 -2.509139e-17
2.195969 1.672029e-17
2.196252 4.840303e-17
2.196535 5.512949e-17
2.196818 2.288333e-18
2.197101 1.740610e-17
2.197384 1.968704e-17
2.197667 2.092960e-17
2.197950 1.429538e-18
2.198232 1.103861e-17
2.198515 -2.470413e-17
2.198798 1.235065e-17
2.199081 5.805567e-18
2.199364 3.017932e-17
2.199647 9.420695e-18
2.199930 -2.286869e-18
2.200213 3.000478e-17
2.200495 4.267461e-17
2.200778 5.569515e-17
2.201061 1.779512e-17
2.201344 2.384838e-17
2.201627 4.303154e-17
2.201910 2.941286e-18
2.202193 3.987774e-17
2.202475 3.059202e-18
2.202758 6.228641e-18
2.203041 -9.167996e-19
2.203324 1.018700e-17
2.203607 1.696078e-17
2.203890 1.460540e-17
2.204172 2.108112e-17
2.204455 6.411312e-17
2.204738 1.450432e-17
2.205021 -1.400351e-18
2.205304 2.085960e-17
2.205587 3.224832e-17
2.205869 2.770942e-17
2.206152 1.950251e-17
2.206435 5.760593e-18
2.206718 2.086681e-17
2.207001 -2.216905e-17
2.207284 -1.048701e-18
2.207566 -6.573714e-18
2.207849 2.532432e-17
2.208132 -1.645737e-17
2.208415 -3.032876e-17
2.208698 2.609158e-17
2.208980 2.333869e-17
2.209263 6.700412e-18
2.209546 -6.445654e-18
2.209829 -2.868090e-17
2.210112 2.137021e-17
2.210394 1.455166e-17
2.210677 1.731304e-17
2.210960 9.397101e-18
2.211243 -2.397050e-18
2.211525 3.964393e-17
2.211808 4.362563e-17
2.212091 8.816183e-18
2.212374 -1.951203e-17
2.212657 -4.967627e-17
2.212939 -1.051705e-17
2.213222 2.233935e-17
2.213505 -8.876689e-18
2.213788 3.190064e-17
2.214070 7.799057e-18
2.214353 1.484839e-17
2.214636 2.305025e-17
2.214919 -1.268335e-17
2.215201 -5.991045e-18
2.215484 1.493497e-17
2.215767 2.527544e-17
2.216050 -7.699018e-18
2.216332 -2.132895e-19
2.216615 -4.233055e-18
2.216898 -1.630644e-17
2.217181 -5.789013e-18
2.217463 -1.754828e-17
2.217746 3.525482e-17
2.218029 1.497929e-17
2.218311 2.725310e-17
2.218594 2.254274e-17
2.218877 2.258711e-17
2.219160 1.275307e-17
2.219442 1.720228e-17
2.219725 -2.442553e-17
2.220008 -1.001015e-17
2.220291 3.053918e-17
2.220573 2.234095e-17
2.220856 -2.038439e-18
2.221139 1.615210e-17
2.221421 2.088686e-18
2.221704 2.570445e-17
2.221987 -4.090505e-19
2.222269 3.898211e-17
2.222552 1.731571e-17
2.222835 1.459574e-17
2.223118 3.760102e-17
2.223400 2.187985e-17
2.223683 -2.171650e-17
2.223966 -5.004346e-18
2.224248 5.522968e-17
2.224531 -2.997743e-17
2.224814 -3.163847e-17
2.225096 2.073184e-17
2.225379 3.990613e-17
2.225662 7.358063e-18
2.225944 4.877720e-18
2.226227 2.222428e-17
2.226510 4.123770e-17
2.226792 -1.195202e-17
2.227075 -2.822188e-17
2.227358 5.197963e-18
2.227640 -3.746089e-20
2.227923 -6.221121e-18
2.228206 -1.588342e-18
2.228488 1.788486e-17
2.228771 3.026256e-17
2.229054 -1.385506e-17
2.229336 1.605674e-17
2.229619 1.980956e-18
2.229901 4.434005e-18
2.230184 -2.384835e-18
2.230467 3.478121e-17
2.230749 4.242159e-17
2.231032 3.595932e-17
2.231315 5.432135e-17
2.231597 5.063570e-17
2.231880 2.994911e-17
2.232163 1.670145e-17
2.232445 4.576187e-17
2.232728 -4.828327e-18
2.233010 3.103469e-17
2.233293 2.631748e-17
2.233576 -3.594240e-17
2.233858 -1.005754e-17
2.234141 6.973792e-18
2.234423 1.677492e-18
2.234706 -1.867876e-17
2.234989 1.900120e-17
2.235271 2.251976e-17
2.235554 1.070157e-17
2.235836 3.124192e-17
2.236119 -1.512509e-18
2.236402 -4.444445e-18
2.236684 -1.050351e-17
2.236967 -1.780980e-17
2.237249 9.406981e-18
2.237532 3.649147e-18
2.237814 3.375252e-18
2.238097 1.528497e-17
2.238380 -2.108800e-18
2.238662 1.213669e-17
2.238945 5.075801e-17
2.239227 3.156221e-17
2.239510 1.070746e-18
2.239792 1.002763e-17
2.240075 1.578952e-17
2.240358 -3.305259e-18
2.240640 -8.834099e-18
2.240923 4.993054e-18
2.241205 -1.697241e-17
2.241488 -5.906796e-18
2.241770 1.792897e-17
2.242053 1.019906e-17
2.242335 -1.757943e-17
2.242618 -1.310082e-20
2.242901 3.278110e-17
2.243183 4.553843e-17
2.243466 1.327168e-17
2.243748 3.314388e-17
2.244031 1.900097e-17
2.244313 3.593173e-17
2.244596 1.033126e-18
2.244878 3.000673e-17
2.245161 -1.926452e-18
2.245443 4.782216e-17
2.245726 1.910988e-17
2.246008 -4.035573e-17
2.246291 1.412830e-17
2.246573 2.184712e-17
2.246856 6.367991e-18
2.247138 5.759813e-18
2.247421 3.213573e-18
2.247703 -1.427356e-18
2.247986 -1.762524e-17
2.248268 -9.764005e-18
2.248551 1.494491e-17
2.248833 2.344724e-17
2.249116 4.979049e-18
2.249398 2.390745e-17
2.249681 1.908383e-17
2.249963 -9.077357e-18
2.250246 1.397389e-17
2.250528 9.716156e-19
2.250811 1.136597e-17
2.251093 7.012240e-18
2.251376 -3.887423e-17
2.251658 -4.053103e-17
2.251941 2.717233e-17
2.252223 1.801892e-17
2.252506 1.376896e-17
2.252788 3.857459e-17
2.253071 5.277335e-17
2.253353 4.080556e-18
2.253635 2.503331e-17
2.253918 3.465348e-17
2.254200 -1.935382e-17
2.254483 2.321196e-17
2.254765 -1.775379e-17
2.255048 2.823835e-17
2.255330 3.065890e-17
2.255613 3.721407e-18
2.255895 -1.575527e-17
2.256177 7.558364e-18
2.256460 5.202882e-17
2.256742 1.999701e-17
2.257025 -1.567361e-17
2.257307 4.330110e-17
2.257590 5.099207e-17
2.257872 -1.572606e-17
2.258154 7.692837e-18
2.258437 1.962431e-17
2.258719 9.465113e-18
2.259002 4.525664e-17
2.259284 1.749984e-17
2.259567 3.109946e-17
2.259849 3.393070e-17
2.260131 1.511212e-17
2.260414 3.710279e-17
2.260696 1.320302e-17
2.260979 2.141052e-17
2.261261 4.203490e-17
2.261543 1.806923e-18
2.261826 -1.032363e-17
2.262108 1.280701e-17
2.262391 1.337484e-17
2.262673 5.783274e-18
2.262955 3.643006e-17
2.263238 4.524444e-17
2.263520 3.421024e-17
2.263802 -1.137580e-17
2.264085 1.941988e-17
2.264367 -1.344597e-17
2.264650 1.432219e-18
2.264932 3.290614e-18
2.265214 8.670139e-18
2.265497 3.642675e-17
2.265779 7.199327e-18
2.266061 3.411960e-17
2.266344 3.365235e-17
2.266626 8.299551e-19
2.266908 1.065121e-17
2.267191 2.312177e-17
2.267473 -2.684559e-17
2.267756 3.532952e-17
2.268038 9.509066e-18
2.268320 4.247100e-17
2.268603 -8.335984e-18
2.268885 -3.661658e-18
2.269167 9.473756e-18
2.269450 4.527045e-17
2.269732 6.517720e-17
2.270014 -2.224829e-17
2.270297 -1.096881e-18
2.270579 5.797444e-17
2.270861 9.780747e-18
2.271144 1.157905e-17
2.271426 -2.385925e-18
2.271708 4.561794e-17
2.271991 3.455806e-17
2.272273 -1.352783e-17
2.272555 -3.266655e-17
2.272837 3.981312e-19
2.273120 5.140218e-17
2.273402 -1.310276e-17
2.273684 2.596507e-17
2.273967 5.029388e-17
2.274249 3.652067e-17
2.274531 2.855604e-17
2.274814 4.718596e-18
2.275096 7.908623e-18
2.275378 -1.265936e-17
2.275660 2.115767e-17
2.275943 -3.998417e-18
2.276225 9.645684e-20
2.276507 2.330616e-17
2.276790 -3.513225e-18
2.277072 -1.060204e-17
2.277354 5.681647e-17
2.277636 -5.421237e-18
2.277919 -1.594790e-17
2.278201 1.538837e-17
2.278483 1.253581e-17
2.278765 -1.454399e-17
2.279048 -1.824217e-17
2.279330 1.159646e-17
2.279612 1.793104e-17
2.279894 1.942590e-17
2.280177 2.419115e-17
2.280459 1.990246e-17
2.280741 -2.311131e-18
2.281023 -9.496158e-18
2.281306 5.206311e-18
2.281588 3.531414e-17
2.281870 1.667392e-17
2.282152 4.458133e-18
2.282435 6.519462e-17
2.282717 -1.475130e-18
2.282999 -1.090106e-17
2.283281 2.293718e-17
2.283564 9.587296e-18
2.283846 3.741379e-17
2.284128 1.002772e-18
2.284410 3.183112e-17
2.284693 1.484650e-17
2.284975 1.879524e-17
2.285257 2.502491e-17
2.285539 2.457049e-17
2.285821 1.270768e-17
2.286104 1.867819e-17
2.286386 1.200538e-17
2.286668 -1.693317e-17
2.286950 4.208863e-17
2.287232 -2.659482e-18
2.287515 2.416330e-17
2.287797 1.349249e-17
2.288079 1.974718e-17
2.288361 1.114972e-17
2.288643 4.106698e-17
2.288926 2.667596e-18
2.289208 1.185885e-17
2.289490 1.714886e-17
2.289772 3.145181e-17
2.290054 4.835147e-17
2.290336 5.797038e-17
2.290619 1.710512e-17
2.290901 -6.537410e-18
2.291183 2.918365e-17
2.291465 1.161513e-17
2.291747 3.629678e-17
2.292029 4.076369e-17
2.292312 5.097495e-17
2.292594 3.033628e-17
2.292876 2.065787e-17
2.293158 6.039395e-18
2.293440 5.183826e-17
2.293722 1.635905e-17
2.294005 9.667834e-18
2.294287 5.204318e-17
2.294569 5.366597e-17
2.294851 -5.508646e-18
2.295133 -5.948247e-19
2.295415 -1.606112e-17
2.295697 -8.914889e-18
2.295980 1.581585e-17
2.296262 -1.589924e-18
2.296544 1.607386e-17
2.296826 1.695489e-17
2.297108 4.382697e-17
2.297390 2.792162e-17
2.297672 -6.593970e-18
2.297954 4.164357e-17
2.298237 3.243755e-17
2.298519 2.611206e-17
2.298801 3.045418e-17
2.299083 5.214918e-17
2.299365 2.121639e-17
2.299647 2.544315e-17
2.299929 -5.046981e-18
2.300211 4.574275e-17
2.300493 1.886559e-17
2.300775 -1.093937e-17
2.301058 8.965276e-18
2.301340 -1.942103e-17
2.301622 -1.018781e-17
2.301904 1.630535e-17
2.302186 3.479326e-17
2.302468 2.898364e-18
2.302750 9.420651e-18
2.303032 -1.200610e-17
2.303314 1.034051e-17
2.303596 -1.815906e-17
2.303878 -9.966414e-18
2.304160 2.266120e-17
2.304442 2.562456e-18
2.304725 2.369514e-17
2.305007 4.478203e-17
2.305289 -4.094311e-17
2.305571 -1.987973e-17
2.305853 1.479445e-17
2.306135 5.548892e-17
2.306417 -7.474061e-18
2.306699 -1.449267e-17
2.306981 2.757338e-17
2.307263 2.557790e-17
2.307545 6.340257e-17
2.307827 2.952857e-17
2.308109 5.123874e-17
2.308391 -2.402689e-17
2.308673 -1.044335e-17
2.308955 -2.033427e-17
2.309237 -1.257790e-17
2.309519 -1.547703e-18
2.309801 2.381401e-17
2.310083 3.865094e-18
2.310365 3.810762e-18
2.310647 -2.852801e-17
2.310929 -5.006056e-17
2.311211 -5.052313e-18
2.311493 -1.912321e-17
2.311776 2.862624e-17
2.312058 6.852273e-17
2.312340 1.544343e-18
2.312622 3.461899e-17
2.312904 1.222690e-17
2.313186 4.357065e-17
2.313468 2.684484e-17
2.313750 1.613639e-17
2.314032 -1.188927e-17
2.314314 -8.448153e-18
2.314596 5.591597e-17
2.314877 2.754737e-17
2.315159 -4.255573e-18
2.315441 3.991635e-17
2.315723 3.090188e-17
2.316005 -1.427801e-17
2.316287 -6.538903e-17
2.316569 4.660612e-18
2.316851 4.733424e-17
2.317133 4.824339e-18
2.317415 1.838097e-17
2.317697 1.382385e-17
2.317979 -1.667166e-17
2.318261 4.570316e-17
2.318543 -2.113869e-17
2.318825 -5.512736e-18
2.319107 3.420523e-17
2.319389 1.944146e-17
2.319671 1.780875e-17
2.319953 -9.063665e-18
2.320235 -3.507449e-18
2.320517 1.038758e-18
2.320799 -4.800058e-17
2.321081 2.130939e-17
2.321363 1.063197e-17
2.321645 3.752468e-17
2.321926 -2.447493e-18
2.322208 3.216358e-17
2.322490 2.941840e-17
2.322772 4.335247e-18
2.323054 -5.862377e-18
2.323336 4.398879e-18
2.323618 1.393493e-17
2.323900 3.489986e-17
2.324182 1.868876e-17
2.324464 4.420223e-17
2.324746 3.754025e-17
2.325028 5.983376e-18
2.325310 5.956059e-18
2.325591 1.151655e-17
2.325873 2.131227e-17
2.326155 8.111997e-18
2.326437 -7.075160e-18
2.326719 1.332608e-17
2.327001 1.564275e-17
2.327283 -1.560570e-17
2.327565 -6.616327e-18
2.327847 7.297423e-18
2.328128 -2.667846e-18
2.328410 4.227431e-17
2.328692 -5.776201e-18
2.328974 1.000507e-17
2.329256 1.859546e-17
2.329538 4.525152e-17
2.329820 4.589510e-17
2.330102 -1.430738e-17
2.330384 -2.388058e-17
2.330665 -2.580656e-19
2.330947 -1.319075e-17
2.331229 3.004827e-17
2.331511 5.367285e-17
2.331793 8.913398e-18
2.332075 -4.673307e-18
2.332357 -4.684784e-17
2.332638 -1.061266e-17
2.332920 1.082739e-17
2.333202 5.184673e-18
2.333484 -3.372975e-17
2.333766 -1.090450e-17
2.334048 3.409435e-17
2.334329 1.986661e-17
2.334611 1.432743e-17
2.334893 2.142643e-17
2.335175 -6.496397e-18
2.335457 1.546047e-17
2.335739 3.163490e-17
2.336020 8.489485e-18
2.336302 2.632986e-18
2.336584 -5.108777e-17
2.336866 3.386385e-17
2.337148 3.689729e-17
2.337430 -9.464687e-18
2.337711 -1.914038e-18
2.337993 1.137984e-17
2.338275 2.011780e-19
2.338557 3.151257e-17
2.338839 2.642271e-17
2.339120 1.469650e-17
2.339402 5.189395e-17
2.339684 5.800829e-17
2.339966 9.646086e-18
2.340248 5.656283e-18
2.340529 6.979573e-19
2.340811 -1.232110e-17
2.341093 -1.833543e-19
2.341375 -1.890340e-17
2.341656 2.042920e-17
2.341938 6.957295e-17
2.342220 5.506590e-18
2.342502 6.113944e-17
2.342784 7.418160e-19
2.343065 2.895355e-17
2.343347 2.833838e-17
2.343629 7.236888e-17
2.343911 1.517106e-17
2.344192 -8.581267e-18
2.344474 4.694849e-17
2.344756 1.214579e-17
2.345038 -2.644151e-18
2.345319 8.804051e-17
2.345601 4.117542e-18
2.345883 -3.591211e-17
2.346165 2.568094e-18
2.346446 4.045683e-17
2.346728 -1.471225e-18
2.347010 2.728037e-19
2.347292 -2.201460e-17
2.347573 1.580422e-17
2.347855 2.510053e-17
2.348137 -2.301427e-18
2.348419 4.584835e-17
2.348700 1.613599e-17
2.348982 2.597775e-17
2.349264 -2.912527e-18
2.349546 3.356563e-17
2.349827 -6.825305e-18
2.350109 5.815660e-17
2.350391 2.355416e-17
2.350672 -1.744543e-17
2.350954 7.865552e-17
2.351236 4.287767e-17
2.351518 5.237844e-17
2.351799 4.151368e-17
2.352081 3.416299e-17
2.352363 -3.117562e-17
2.352644 1.786174e-17
2.352926 -1.925051e-18
2.353208 2.026923e-17
2.353489 6.769154e-17
2.353771 2.959275e-17
2.354053 8.244301e-17
2.354334 8.230369e-18
2.354616 4.425147e-17
2.354898 -2.972519e-17
2.355180 -5.457418e-18
2.355461 4.440116e-18
2.355743 -1.139705e-17
2.356025 -8.270663e-17
2.356306 9.036908e-18
2.356588 -3.652873e-17
2.356870 -1.038108e-17
2.357151 -6.511623e-18
2.357433 -6.437747e-17
2.357715 8.485247e-19
2.357996 -1.150839e-17
2.358278 -8.794667e-18
2.358559 4.813826e-17
2.358841 2.441835e-17
2.359123 -1.887822e-17
2.359404 -2.333655e-17
2.359686 -2.352597e-17
2.359968 -2.029252e-17
2.360249 4.939378e-17
2.360531 1.776882e-17
2.360813 -2.533144e-17
2.361094 -2.814640e-17
2.361376 3.799457e-17
2.361658 -1.733251e-17
2.361939 -5.766079e-18
2.362221 -2.307628e-17
2.362502 -5.137072e-19
2.362784 2.782830e-17
2.363066 1.719810e-18
2.363347 5.409506e-17
2.363629 8.794490e-17
2.363910 4.738890e-17
2.364192 6.475797e-17
2.364474 -4.276696e-17
2.364755 -2.716369e-17
2.365037 1.254927e-17
2.365319 4.470550e-17
2.365600 -3.070783e-17
2.365882 3.148465e-17
2.366163 -2.878668e-17
2.366445 7.733458e-17
2.366726 2.483190e-17
2.367008 1.451716e-17
2.367290 -4.480131e-17
2.367571 1.799480e-17
2.367853 9.117291e-18
2.368134 3.824589e-17
2.368416 7.925670e-17
2.368698 -1.045228e-17
2.368979 3.679564e-17
2.369261 -5.738540e-17
2.369542 -4.671635e-18
2.369824 3.038410e-17
2.370105 -1.473959e-17
2.370387 -6.355858e-17
2.370669 6.244040e-18
2.370950 4.842398e-18
2.371232 3.967374e-17
2.371513 2.810373e-17
2.371795 4.640508e-17
2.372076 9.583528e-17
2.372358 5.868544e-17
2.372639 -7.125858e-18
2.372921 1.211055e-17
2.373202 -1.581885e-17
2.373484 3.644732e-17
2.373766 6.868956e-18
2.374047 -3.432631e-17
2.374329 2.521305e-17
2.374610 -8.379709e-18
2.374892 -9.774832e-18
2.375173 3.114080e-17
2.375455 -3.534826e-18
2.375736 -1.629471e-17
2.376018 -1.092714e-17
2.376299 3.556926e-17
2.376581 3.155100e-17
2.376862 7.892521e-18
2.377144 5.034387e-17
2.377425 5.132953e-17
2.377707 4.781463e-17
2.377988 4.333587e-17
2.378270 2.080627e-17
2.378551 1.365226e-18
2.378833 1.125107e-17
2.379114 -4.522818e-19
2.379396 3.980818e-17
2.379677 -9.959891e-18
2.379959 3.137372e-17
2.380240 1.730051e-17
2.380522 5.049384e-17
2.380803 -3.203379e-17
2.381085 3.223402e-17
2.381366 5.060812e-17
2.381648 4.502043e-17
2.381929 2.419300e-17
2.382211 -1.356180e-18
2.382492 2.416047e-18
2.382774 4.588090e-17
2.383055 -8.790206e-18
2.383336 -0.000000e+00
2.383618 -9.263978e-18
2.383899 -5.962926e-17
2.384181 -2.181741e-17
2.384462 2.121114e-17
2.384744 -2.413785e-17
2.385025 6.662562e-18
2.385307 1.282470e-17
2.385588 -1.719049e-17
2.385870 -1.823543e-17
2.386151 2.846482e-18
2.386432 6.273315e-17
2.386714 -6.266745e-17
2.386995 -1.360535e-17
2.387277 -1.310332e-18
2.387558 -3.833257e-17
2.387840 4.100432e-17
2.388121 4.307346e-17
2.388402 -6.959605e-17
2.388684 -5.832005e-17
2.388965 1.275269e-17
2.389247 -3.333660e-17
2.389528 -2.881535e-17
2.389810 2.843092e-17
2.390091 1.529981e-17
2.390372 4.899892e-17
2.390654 -3.767156e-18
2.390935 1.565672e-17
2.391217 -6.411350e-18
2.391498 2.047358e-17
2.391779 -5.091602e-17
2.392061 -6.315078e-17
2.392342 -2.298243e-17
2.392624 3.674293e-17
2.392905 -3.002379e-17
2.393186 4.528859e-18
2.393468 2.417149e-17
2.393749 1.690785e-17
2.394030 7.264718e-18
2.394312 -5.259132e-18
2.394593 -2.756745e-17
2.394875 -4.516342e-17
2.395156 2.731159e-18
2.395437 -9.909808e-17
2.395719 -3.373468e-17
2.396000 2.864710e-17
2.396281 8.547158e-18
2.396563 1.263236e-18
2.396844 4.124857e-17
2.397125 -2.545415e-17
2.397407 -1.455433e-17
2.397688 1.132834e-17
2.397970 1.958293e-17
2.398251 7.316697e-18
2.398532 2.836109e-17
2.398814 -8.130429e-18
2.399095 -3.487479e-17
2.399376 -3.090721e-17
2.399658 3.122872e-17
2.399939 3.916758e-17
2.400220 3.093079e-17
2.400502 1.864322e-17
2.400783 -5.625089e-17
2.401064 -3.631235e-17
2.401346 -1.906153e-17
2.401627 7.587900e-18
2.401908 -5.734670e-17
2.402190 5.669652e-18
2.402471 -3.112107e-17
2.402752 -2.662859e-17
2.403033 1.783139e-17
2.403315 7.782280e-19
2.403596 1.358758e-17
2.403877 -4.763677e-17
2.404159 -5.110603e-17
2.404440 6.160397e-18
2.404721 9.699992e-17
2.405003 -1.004662e-17
2.405284 1.314826e-18
2.405565 4.901732e-17
2.405846 -2.543078e-17
2.406128 -1.142065e-17
2.406409 -4.396918e-17
2.406690 1.292736e-17
2.406972 -9.822494e-18
2.407253 1.212262e-17
2.407534 9.753022e-17
2.407815 -9.866409e-17
2.408097 -9.533098e-17
2.408378 -4.243741e-19
2.408659 2.932310e-18
2.408940 6.831242e-17
2.409222 -9.764220e-18
2.409503 -3.576199e-18
2.409784 6.920778e-17
2.410066 5.244566e-17
2.410347 -2.623402e-17
2.410628 -8.793931e-18
2.410909 -8.808684e-17
2.411191 -4.419438e-17
2.411472 1.593351e-17
2.411753 -8.045861e-18
2.412034 -4.232141e-17
2.412316 -1.104525e-17
2.412597 -4.007040e-17
2.412878 6.480288e-17
2.413159 -4.271902e-17
2.413440 -8.878297e-17
2.413722 -6.709902e-17
2.414003 2.727994e-17
2.414284 -3.168666e-17
2.414565 7.920918e-17
2.414847 -4.616472e-17
2.415128 1.187737e-16
2.415409 4.150549e-17
2.415690 2.558733e-17
2.415971 6.136837e-17
2.416253 2.426540e-17
2.416534 -3.305357e-17
2.416815 1.424163e-17
2.417096 4.437082e-17
2.417377 5.581706e-17
2.417659 -6.614210e-17
2.417940 2.259112e-17
2.418221 5.177396e-17
2.418502 -2.290284e-18
2.418783 -1.107829e-17
2.419065 -2.416922e-17
2.419346 -3.398297e-17
2.419627 -6.030404e-17
2.419908 7.424933e-18
2.420189 6.492656e-17
2.420471 -1.184017e-17
2.420752 -3.755184e-17
2.421033 -1.657595e-17
2.421314 2.531022e-17
2.421595 -2.246283e-17
2.421876 5.161112e-17
2.422158 2.463093e-17
2.422439 9.268413e-18
2.422720 6.434952e-17
2.423001 6.751344e-17
2.423282 4.628896e-17
2.423563 2.846117e-17
2.423844 2.849053e-18
2.424126 2.243525e-17
2.424407 -1.782142e-17
2.424688 -3.357918e-17
2.424969 -1.041644e-17
2.425250 -5.192444e-17
2.425531 -7.622454e-18
2.425812 -3.686508e-18
2.426094 2.255472e-18
2.426375 3.866195e-17
2.426656 -7.714872e-18
2.426937 -2.628406e-18
2.427218 -5.811438e-17
2.427499 1.002691e-19
2.427780 -8.564529e-18
2.428061 -9.973871e-18
2.428343 -5.074195e-18
2.428624 4.279126e-17
2.428905 -2.635223e-17
2.429186 6.313965e-17
2.429467 -4.068275e-17
2.429748 -6.855321e-18
2.430029 1.359856e-17
2.430310 -1.190998e-17
2.430591 2.316734e-17
2.430873 -1.185604e-18
2.431154 -3.984085e-17
2.431435 5.857082e-18
2.431716 -8.555896e-18
2.431997 -5.741774e-18
2.432278 -2.224923e-17
2.432559 5.786097e-17
2.432840 2.441087e-18
2.433121 2.479138e-17
2.433402 -2.286334e-17
2.433683 1.736653e-17
2.433964 1.414808e-16
2.434246 7.565879e-19
2.434527 -1.342175e-17
2.434808 -2.539042e-17
2.435089 -1.178488e-18
2.435370 -1.001461e-17
2.435651 -2.177393e-17
2.435932 -5.314856e-17
2.436213 4.178207e-17
2.436494 1.918164e-17
2.436775 4.740795e-17
2.437056 -3.555586e-17
2.437337 1.750926e-17
2.437618 -8.523800e-17
2.437899 1.058938e-17
2.438180 -6.462144e-17
2.438461 3.276750e-17
2.438742 -5.597345e-17
2.439023 -7.581874e-17
2.439304 -6.891810e-17
2.439585 -4.543283e-18
2.439867 -3.848202e-18
2.440148 -6.675341e-18
2.440429 -2.159454e-17
2.440710 1.016535e-17
2.440991 7.993870e-17
2.441272 1.052269e-17
2.441553 2.451963e-18
2.441834 4.238268e-17
2.442115 1.110518e-16
2.442396 8.831765e-17
2.442677 7.040533e-17
2.442958 7.246333e-17
2.443239 4.933183e-17
2.443520 1.859573e-17
2.443801 4.223155e-18
2.444082 3.338250e-17
2.444363 -1.010768e-17
2.444644 3.821400e-17
2.444925 7.613575e-17
2.445206 7.950585e-17
2.445487 -6.779509e-17
2.445768 -4.420705e-18
2.446049 4.100039e-18
2.446330 -4.647262e-17
2.446611 -3.124298e-17
2.446892 -6.669788e-18
2.447172 2.314347e-17
2.447453 -7.257167e-17
2.447734 4.892069e-17
2.448015 -6.179082e-17
2.448296 -7.310186e-17
2.448577 -8.326865e-17
2.448858 -5.215073e-17
2.449139 1.177815e-17
2.449420 2.347001e-17
2.449701 -9.473880e-19
2.449982 3.840003e-18
2.450263 -1.083287e-16
2.450544 -2.063140e-17
2.450825 -2.837259e-17
2.451106 -5.764908e-17
2.451387 1.713121e-16
2.451668 9.635400e-17
2.451949 1.246036e-16
2.452230 1.565268e-16
2.452511 2.008017e-17
2.452791 6.722737e-17
2.453072 2.501469e-17
2.453353 1.457143e-18
2.453634 9.367150e-17
2.453915 -1.076060e-16
2.454196 6.087585e-17
2.454477 3.109078e-18
2.454758 4.824554e-17
2.455039 -1.378640e-17
2.455320 2.403671e-17
2.455601 1.718775e-16
2.455882 7.779326e-17
2.456162 2.835158e-17
2.456443 2.456117e-17
2.456724 -3.329015e-18
2.457005 1.509369e-17
2.457286 2.380676e-17
2.457567 7.906380e-17
2.457848 -8.273929e-18
2.458129 -1.324452e-17
2.458410 -8.932765e-18
2.458690 5.552700e-18
2.458971 3.282754e-17
2.459252 3.983974e-17
2.459533 -1.501901e-17
2.459814 6.376779e-17
2.460095 -2.991398e-18
2.460376 4.374531e-17
2.460657 -2.772185e-17
2.460937 3.683122e-17
2.461218 -1.582588e-17
2.461499 5.127588e-17
2.461780 2.476697e-17
2.462061 4.752926e-17
2.462342 -8.672808e-18
2.462623 1.242236e-17
2.462903 3.491652e-17
2.463184 2.964835e-17
2.463465 6.735347e-17
2.463746 1.253039e-17
2.464027 1.512090e-17
2.464308 9.728458e-18
2.464588 8.366166e-17
2.464869 3.710094e-17
2.465150 1.092083e-17
2.465431 3.676240e-18
2.465712 -8.173224e-17
2.465993 4.022140e-17
2.466273 -1.723297e-18
2.466554 8.896441e-18
2.466835 8.245851e-17
2.467116 -9.446933e-17
2.467397 -8.745075e-17
2.467678 -9.659734e-17
2.467958 -7.274656e-18
2.468239 8.011245e-17
2.468520 3.816398e-17
2.468801 -2.083728e-17
2.469082 -1.446079e-16
2.469362 -4.939130e-16
2.469643 -1.235533e-15
2.469924 -2.538345e-15


==> anc/acqmags.dat <==
# acqnum ZP eZP rmag rerr
1 30.66 0.03 19.03 0.04
2 30.81 0.05 19.79 0.06


==> anc/sn2019yvq_phot_submit.dat <==
# Source MJD flux flux_err
# [n/a] [n/a] [mJy] [mJy]
ASAS-SN 58812.475240 0.039 0.042
ASAS-SN 58823.486620 -0.026 0.025
ASAS-SN 58824.467580 0.060 0.038
ASAS-SN 58842.396070 0.101 0.035
ASAS-SN 58844.392460 0.028 0.078
ASAS-SN 58848.506280 0.342 0.035
ASAS-SN 58854.383030 1.810 0.076
ASAS-SN 58855.383080 2.317 0.095
ASAS-SN 58856.376510 2.792 0.102
ASAS-SN 58866.387020 3.984 0.103
ASAS-SN 58882.588790 0.870 0.045
ASAS-SN 58887.307120 0.786 0.121
ASAS-SN 58892.484260 0.671 0.095
ASAS-SN 58893.474580 0.566 0.061
TESS 58869.940510 3.346 0.017
TESS 58869.961344 3.356 0.017
TESS 58869.982178 3.378 0.017
TESS 58870.003012 3.343 0.016
TESS 58870.023845 3.345 0.016
TESS 58870.044679 3.325 0.016
TESS 58870.065513 3.331 0.016
TESS 58870.086347 3.250 0.016
TESS 58870.107180 3.293 0.016
TESS 58870.128014 3.277 0.016
TESS 58870.148848 3.225 0.016
TESS 58870.169682 3.249 0.016
TESS 58870.190516 3.263 0.016
TESS 58870.211349 3.225 0.016
TESS 58870.232183 3.220 0.016
TESS 58870.253017 3.242 0.016
TESS 58870.273851 3.184 0.016
TESS 58870.294685 3.201 0.016
TESS 58870.315518 3.250 0.016
TESS 58870.336352 3.231 0.016
TESS 58870.357186 3.191 0.016
TESS 58870.378020 3.223 0.016
TESS 58870.398854 3.190 0.016
TESS 58870.419687 3.156 0.016
TESS 58870.440521 3.182 0.016
TESS 58870.461355 3.234 0.016
TESS 58870.482189 3.138 0.016
TESS 58870.503022 3.137 0.016
TESS 58870.523856 3.132 0.016
TESS 58870.544690 3.182 0.016
TESS 58870.565524 3.124 0.015
TESS 58870.586358 3.180 0.015
TESS 58870.607191 3.167 0.015
TESS 58870.628025 3.150 0.015
TESS 58870.648859 3.168 0.015
TESS 58870.669693 3.183 0.015
TESS 58870.690527 3.196 0.015
TESS 58870.711360 3.150 0.015
TESS 58870.732194 3.205 0.015
TESS 58870.753028 3.177 0.015
TESS 58870.773862 3.173 0.015
TESS 58870.794695 3.100 0.015
TESS 58870.815529 3.117 0.015
TESS 58870.836363 3.154 0.015
TESS 58870.857197 3.142 0.015
TESS 58870.878031 3.154 0.015
TESS 58870.898864 3.223 0.015
TESS 58870.919698 3.130 0.015
TESS 58870.940532 3.180 0.015
TESS 58870.961366 3.140 0.015
TESS 58870.982200 3.134 0.015
TESS 58871.003033 3.189 0.015
TESS 58871.023867 3.170 0.015
TESS 58871.044701 3.174 0.015
TESS 58871.065535 3.168 0.015
TESS 58871.086369 3.190 0.015
TESS 58871.107202 3.110 0.015
TESS 58871.128036 3.135 0.015
TESS 58871.148870 3.072 0.015
TESS 58871.169704 3.136 0.015
TESS 58871.190537 3.112 0.015
TESS 58871.211371 3.120 0.015
TESS 58871.232205 3.088 0.015
TESS 58871.253039 3.179 0.015
TESS 58871.273873 3.104 0.015
TESS 58871.294706 3.106 0.015
TESS 58871.315540 3.140 0.015
TESS 58871.336374 3.156 0.015
TESS 58871.357208 3.120 0.015
TESS 58871.378041 3.145 0.015
TESS 58871.398875 3.089 0.015
TESS 58871.419709 3.108 0.015
TESS 58871.440543 3.084 0.015
TESS 58871.461377 3.078 0.015
TESS 58871.482210 3.079 0.015
TESS 58871.503044 3.111 0.015
TESS 58871.523878 3.091 0.015
TESS 58871.544712 3.096 0.015
TESS 58871.565546 3.104 0.015
TESS 58871.586379 3.055 0.015
TESS 58871.607213 3.073 0.015
TESS 58871.628047 3.066 0.015
TESS 58871.648881 3.107 0.015
TESS 58871.669714 3.074 0.015
TESS 58871.690548 3.110 0.015
TESS 58871.711382 3.012 0.015
TESS 58871.732216 3.041 0.015
TESS 58871.753050 3.041 0.015
TESS 58871.773883 3.065 0.015
TESS 58871.794717 3.046 0.015
TESS 58871.815551 3.017 0.015
TESS 58871.836385 3.061 0.015
TESS 58871.857218 3.066 0.015
TESS 58871.878052 3.041 0.015
TESS 58871.898886 3.018 0.015
TESS 58871.919720 3.013 0.015
TESS 58871.940554 3.038 0.015
TESS 58871.961387 3.058 0.015
TESS 58871.982221 3.008 0.015
TESS 58872.003055 3.020 0.015
TESS 58872.023889 3.008 0.015
TESS 58872.044722 3.058 0.015
TESS 58872.065556 3.002 0.015
TESS 58872.086390 3.022 0.015
TESS 58872.107224 3.043 0.015
TESS 58872.128058 3.002 0.015
TESS 58872.148891 3.050 0.015
TESS 58872.169725 3.000 0.015
TESS 58872.190559 2.977 0.015
TESS 58872.211393 2.940 0.015
TESS 58872.232226 2.995 0.015
TESS 58872.253060 2.940 0.015
TESS 58872.273894 2.983 0.015
TESS 58872.294728 2.968 0.015
TESS 58872.315561 2.984 0.015
TESS 58872.336395 2.995 0.015
TESS 58872.357229 2.945 0.015
TESS 58872.378063 2.999 0.015
TESS 58872.398897 2.971 0.015
TESS 58872.419730 2.997 0.015
TESS 58872.440564 3.031 0.015
TESS 58872.461398 2.988 0.015
TESS 58872.482232 3.015 0.015
TESS 58872.503065 2.980 0.015
TESS 58872.523899 2.943 0.015
TESS 58872.544733 2.990 0.015
TESS 58872.565567 2.933 0.015
TESS 58872.586400 2.912 0.015
TESS 58872.607234 2.973 0.015
TESS 58872.628068 2.889 0.015
TESS 58872.648902 2.942 0.015
TESS 58872.669736 2.958 0.015
TESS 58872.690569 2.894 0.015
TESS 58872.711403 2.946 0.015
TESS 58872.732237 2.933 0.015
TESS 58872.753071 2.913 0.015
TESS 58872.773904 2.925 0.015
TESS 58872.794738 2.939 0.015
TESS 58872.815572 2.961 0.015
TESS 58872.836406 2.945 0.015
TESS 58872.857239 2.962 0.015
TESS 58872.878073 2.876 0.015
TESS 58872.898907 2.941 0.015
TESS 58872.919741 2.949 0.015
TESS 58872.940574 2.892 0.015
TESS 58872.961408 2.964 0.015
TESS 58872.982242 2.938 0.015
TESS 58873.003076 2.922 0.015
TESS 58873.023910 2.901 0.015
TESS 58873.044743 2.871 0.015
TESS 58873.065577 2.890 0.015
TESS 58873.086411 2.880 0.015
TESS 58873.107245 2.908 0.015
TESS 58873.128078 2.935 0.015
TESS 58873.148912 2.890 0.015
TESS 58873.169746 2.901 0.015
TESS 58873.190580 2.900 0.015
TESS 58873.211413 2.873 0.015
TESS 58873.232247 2.911 0.015
TESS 58873.253081 2.905 0.015
TESS 58873.273915 2.800 0.015
TESS 58873.294748 2.867 0.015
TESS 58873.315582 2.832 0.015
TESS 58873.336416 2.853 0.015
TESS 58873.357250 2.815 0.015
TESS 58873.378083 2.893 0.015
TESS 58873.398917 2.808 0.015
TESS 58873.419751 2.877 0.015
TESS 58873.440585 2.850 0.015
TESS 58873.461418 2.904 0.015
TESS 58873.482252 2.835 0.015
TESS 58873.503086 2.868 0.015
TESS 58873.523920 2.838 0.015
TESS 58873.544753 2.837 0.015
TESS 58873.565587 2.809 0.015
TESS 58873.586421 2.841 0.015
TESS 58873.607255 2.832 0.015
TESS 58873.628088 2.794 0.015
TESS 58873.648922 2.780 0.015
TESS 58873.669756 2.815 0.015
TESS 58873.690590 2.795 0.015
TESS 58873.711423 2.852 0.015
TESS 58873.732257 2.798 0.015
TESS 58873.753091 2.801 0.015
TESS 58873.773925 2.800 0.015
TESS 58873.794758 2.728 0.015
TESS 58873.815592 2.796 0.015
TESS 58873.836426 2.754 0.015
TESS 58873.857260 2.805 0.015
TESS 58873.878093 2.796 0.015
TESS 58873.898927 2.805 0.015
TESS 58873.919761 2.823 0.015
TESS 58873.940595 2.799 0.015
TESS 58873.961428 2.805 0.015
TESS 58873.982262 2.789 0.015
TESS 58874.003096 2.738 0.015
TESS 58874.023930 2.835 0.015
TESS 58874.044763 2.743 0.015
TESS 58874.065597 2.766 0.015
TESS 58874.086431 2.778 0.015
TESS 58874.107265 2.717 0.015
TESS 58874.128098 2.769 0.015
TESS 58874.148932 2.729 0.015
TESS 58874.169766 2.761 0.015
TESS 58874.190600 2.725 0.015
TESS 58874.211433 2.762 0.015
TESS 58874.232267 2.764 0.015
TESS 58874.253101 2.774 0.015
TESS 58874.273935 2.768 0.015
TESS 58874.294768 2.829 0.015
TESS 58874.315602 2.767 0.015
TESS 58874.336436 2.743 0.015
TESS 58874.357270 2.780 0.015
TESS 58874.378103 2.713 0.015
TESS 58874.398937 2.726 0.015
TESS 58874.419771 2.743 0.015
TESS 58874.440605 2.727 0.015
TESS 58874.461438 2.713 0.015
TESS 58874.482272 2.692 0.015
TESS 58874.503106 2.649 0.015
TESS 58874.523939 2.675 0.015
TESS 58874.544773 2.755 0.015
TESS 58874.565607 2.701 0.015
TESS 58874.586441 2.736 0.015
TESS 58874.607274 2.729 0.015
TESS 58874.628108 2.736 0.015
TESS 58874.648942 2.758 0.015
TESS 58874.669776 2.676 0.015
TESS 58874.690609 2.675 0.015
TESS 58874.711443 2.678 0.015
TESS 58874.732277 2.658 0.015
TESS 58874.753111 2.656 0.015
TESS 58874.773944 2.691 0.015
TESS 58874.794778 2.664 0.015
TESS 58874.815612 2.683 0.015
TESS 58874.836445 2.671 0.015
TESS 58874.857279 2.663 0.015
TESS 58874.878113 2.658 0.015
TESS 58874.898947 2.674 0.015
TESS 58874.919780 2.673 0.015
TESS 58874.940614 2.697 0.015
TESS 58874.961448 2.670 0.015
TESS 58874.982282 2.646 0.015
TESS 58875.003115 2.597 0.015
TESS 58875.023949 2.650 0.015
TESS 58875.044783 2.641 0.015
TESS 58875.065616 2.691 0.015
TESS 58875.086450 2.688 0.015
TESS 58875.107284 2.642 0.015
TESS 58875.128118 2.660 0.015
TESS 58875.148951 2.710 0.015
TESS 58875.169785 2.633 0.015
TESS 58875.190619 2.609 0.015
TESS 58875.211453 2.662 0.015
TESS 58875.232286 2.679 0.015
TESS 58875.253120 2.665 0.015
TESS 58875.273954 2.703 0.015
TESS 58875.294787 2.692 0.015
TESS 58875.315621 2.677 0.015
TESS 58875.336455 2.687 0.015
TESS 58875.357289 2.591 0.015
TESS 58875.378122 2.667 0.015
TESS 58875.398956 2.643 0.015
TESS 58875.419790 2.611 0.015
TESS 58875.440624 2.669 0.015
TESS 58875.461457 2.635 0.015
TESS 58875.482291 2.662 0.015
TESS 58875.503125 2.574 0.015
TESS 58875.523958 2.626 0.015
TESS 58875.544792 2.656 0.015
TESS 58875.565626 2.591 0.015
TESS 58875.586460 2.601 0.015
TESS 58875.607293 2.617 0.015
TESS 58875.628127 2.586 0.015
TESS 58875.648961 2.612 0.015
TESS 58875.669794 2.590 0.015
TESS 58875.690628 2.633 0.015
TESS 58875.711462 2.610 0.015
TESS 58875.732296 2.591 0.015
TESS 58875.753129 2.583 0.015
TESS 58875.773963 2.639 0.015
TESS 58875.794797 2.582 0.015
TESS 58875.815630 2.610 0.015
TESS 58875.836464 2.562 0.015
TESS 58875.857298 2.613 0.015
TESS 58875.878132 2.635 0.015
TESS 58875.898965 2.580 0.015
TESS 58875.919799 2.522 0.015
TESS 58875.940633 2.577 0.015
TESS 58875.961466 2.567 0.015
TESS 58875.982300 2.560 0.015
TESS 58876.003134 2.599 0.015
TESS 58876.023968 2.547 0.015
TESS 58876.044801 2.559 0.015
TESS 58876.065635 2.572 0.015
TESS 58876.086469 2.570 0.015
TESS 58876.107302 2.566 0.015
TESS 58876.128136 2.601 0.015
TESS 58876.148970 2.592 0.015
TESS 58876.169804 2.588 0.015
TESS 58876.190637 2.570 0.015
TESS 58876.232305 2.580 0.015
TESS 58876.253138 2.536 0.015
TESS 58876.273972 2.550 0.015
TESS 58876.294806 2.508 0.015
TESS 58876.315639 2.582 0.015
TESS 58876.336473 2.526 0.015
TESS 58876.357307 2.581 0.015
TESS 58876.378141 2.552 0.015
TESS 58876.398974 2.577 0.015
TESS 58876.419808 2.532 0.015
TESS 58876.440642 2.544 0.015
TESS 58876.461475 2.549 0.015
TESS 58876.482309 2.515 0.015
TESS 58876.503143 2.544 0.015
TESS 58876.523977 2.521 0.015
TESS 58876.544810 2.504 0.015
TESS 58876.565644 2.455 0.015
TESS 58876.586478 2.538 0.015
TESS 58876.607311 2.541 0.015
TESS 58876.628145 2.545 0.015
TESS 58876.648979 2.528 0.015
TESS 58876.669812 2.523 0.015
TESS 58876.690646 2.540 0.015
TESS 58876.711480 2.512 0.015
TESS 58876.732314 2.498 0.015
TESS 58876.753147 2.527 0.015
TESS 58876.773981 2.455 0.015
TESS 58876.794815 2.509 0.015
TESS 58876.815648 2.494 0.015
TESS 58876.836482 2.497 0.015
TESS 58876.857316 2.523 0.015
TESS 58876.878149 2.445 0.015
TESS 58876.898983 2.503 0.015
TESS 58876.919817 2.479 0.015
TESS 58876.940650 2.458 0.015
TESS 58876.961484 2.521 0.015
TESS 58876.982318 2.488 0.015
TESS 58877.003152 2.457 0.015
TESS 58877.023985 2.482 0.015
TESS 58877.044819 2.530 0.015
TESS 58877.065653 2.496 0.015
TESS 58877.086486 2.476 0.015
TESS 58877.107320 2.463 0.015
TESS 58877.128154 2.462 0.015
TESS 58877.148987 2.543 0.015
TESS 58877.169821 2.460 0.015
TESS 58877.190655 2.489 0.015
TESS 58877.211488 2.444 0.015
TESS 58877.232322 2.486 0.015
TESS 58877.253156 2.431 0.015
TESS 58877.273990 2.460 0.015
TESS 58877.294823 2.487 0.015
TESS 58877.315657 2.482 0.015
TESS 58877.336491 2.400 0.015
TESS 58877.357324 2.490 0.015
TESS 58877.378158 2.498 0.015
TESS 58877.398992 2.513 0.015
TESS 58877.419825 2.444 0.015
TESS 58877.440659 2.453 0.015
TESS 58877.461493 2.451 0.015
TESS 58877.482326 2.493 0.015
TESS 58877.503160 2.435 0.015
TESS 58877.523994 2.472 0.015
TESS 58877.544827 2.461 0.015
TESS 58877.565661 2.440 0.015
TESS 58877.586495 2.399 0.015
TESS 58877.607329 2.467 0.015
TESS 58877.628162 2.409 0.015
TESS 58877.648996 2.523 0.015
TESS 58877.669830 2.453 0.015
TESS 58877.690663 2.386 0.015
TESS 58877.711497 2.387 0.015
TESS 58877.732331 2.455 0.015
TESS 58877.753164 2.471 0.015
TESS 58877.773998 2.433 0.015
TESS 58877.794832 2.432 0.015
TESS 58877.815665 2.404 0.015
TESS 58877.836499 2.428 0.015
TESS 58877.857333 2.329 0.015
TESS 58877.878166 2.499 0.015
TESS 58877.899000 2.385 0.015
TESS 58877.919834 2.401 0.015
TESS 58877.940667 2.420 0.015
TESS 58877.961501 2.417 0.015
TESS 58877.982335 2.452 0.015
TESS 58878.003168 2.435 0.015
TESS 58878.024002 2.380 0.015
TESS 58878.044836 2.399 0.015
TESS 58878.065669 2.392 0.015
TESS 58878.086503 2.399 0.015
TESS 58878.107337 2.377 0.015
TESS 58878.128170 2.392 0.015
TESS 58878.149004 2.371 0.015
TESS 58878.169838 2.355 0.015
TESS 58878.190671 2.429 0.015
TESS 58878.211505 2.409 0.015
TESS 58878.232339 2.396 0.015
TESS 58878.253172 2.375 0.015
TESS 58878.274006 2.384 0.015
TESS 58878.294840 2.357 0.015
TESS 58878.315673 2.421 0.015
TESS 58878.336507 2.405 0.015
TESS 58878.357341 2.442 0.015
TESS 58878.378174 2.348 0.015
TESS 58878.399008 2.393 0.015
TESS 58878.419842 2.359 0.015
TESS 58878.440675 2.342 0.015
TESS 58878.461509 2.373 0.015
TESS 58878.482343 2.393 0.015
TESS 58878.503176 2.343 0.015
TESS 58878.524010 2.385 0.015
TESS 58878.544844 2.376 0.015
TESS 58878.565677 2.363 0.015
TESS 58878.586511 2.381 0.015
TESS 58878.607345 2.381 0.015
TESS 58878.628178 2.346 0.015
TESS 58878.649012 2.291 0.015
TESS 58878.669846 2.301 0.015
TESS 58878.690679 2.319 0.015
TESS 58878.711513 2.273 0.015
TESS 58878.732347 2.337 0.015
TESS 58878.753180 2.275 0.015
TESS 58878.774014 2.325 0.015
TESS 58878.794848 2.317 0.015
TESS 58878.815681 2.327 0.015
TESS 58878.836515 2.328 0.015
TESS 58878.857349 2.344 0.015
TESS 58878.878182 2.314 0.015
TESS 58878.899016 2.281 0.015
TESS 58878.919850 2.314 0.015
TESS 58878.940683 2.329 0.015
TESS 58878.961517 2.317 0.015
TESS 58878.982351 2.314 0.015
TESS 58879.003184 2.357 0.015
TESS 58879.024018 2.367 0.015
TESS 58879.044852 2.324 0.015
TESS 58879.065685 2.327 0.015
TESS 58879.086519 2.352 0.015
TESS 58879.107353 2.351 0.015
TESS 58879.128186 2.353 0.015
TESS 58879.149020 2.306 0.015
TESS 58879.169854 2.328 0.015
TESS 58879.190687 2.321 0.015
TESS 58879.211521 2.297 0.015
TESS 58879.232355 2.310 0.015
TESS 58879.253188 2.311 0.015
TESS 58879.274022 2.338 0.015
TESS 58879.294855 2.321 0.015
TESS 58879.315689 2.287 0.015
TESS 58879.336523 2.307 0.015
TESS 58879.357356 2.312 0.015
TESS 58879.378190 2.334 0.015
TESS 58879.399024 2.291 0.015
TESS 58879.419857 2.278 0.015
TESS 58879.440691 2.268 0.015
TESS 58879.461525 2.337 0.015
TESS 58879.482358 2.288 0.015
TESS 58879.503192 2.314 0.015
TESS 58879.524026 2.260 0.015
TESS 58879.544859 2.235 0.015
TESS 58879.565693 2.292 0.015
TESS 58879.586527 2.228 0.015
TESS 58879.607360 2.301 0.015
TESS 58879.628194 2.239 0.015
TESS 58879.649027 2.259 0.015
TESS 58879.669861 2.268 0.015
TESS 58879.690695 2.264 0.015
TESS 58879.711528 2.274 0.015
TESS 58879.732362 2.297 0.015
TESS 58879.753196 2.281 0.015
TESS 58879.774029 2.328 0.015
TESS 58879.794863 2.214 0.015
TESS 58879.815697 2.265 0.015
TESS 58879.836530 2.299 0.015
TESS 58879.857364 2.268 0.015
TESS 58879.878197 2.203 0.015
TESS 58879.899031 2.275 0.015
TESS 58879.919865 2.256 0.015
TESS 58879.940698 2.279 0.015
TESS 58879.961532 2.208 0.015
TESS 58879.982366 2.273 0.015
TESS 58880.003199 2.252 0.015
TESS 58880.024033 2.220 0.015
TESS 58880.044867 2.169 0.015
TESS 58880.065700 2.237 0.015
TESS 58880.086534 2.227 0.015
TESS 58880.107367 2.236 0.015
TESS 58880.128201 2.249 0.015
TESS 58880.149035 2.241 0.015
TESS 58880.169868 2.273 0.015
TESS 58880.190702 2.214 0.015
TESS 58880.211536 2.278 0.015
TESS 58880.232369 2.201 0.015
TESS 58880.253203 2.269 0.015
TESS 58880.274037 2.191 0.015
TESS 58880.294870 2.256 0.015
TESS 58880.315704 2.239 0.015
TESS 58880.336537 2.209 0.015
TESS 58880.357371 2.173 0.015
TESS 58880.378205 2.200 0.015
TESS 58880.399038 2.220 0.015
TESS 58880.419872 2.228 0.015
TESS 58880.440706 2.239 0.015
TESS 58880.461539 2.194 0.015
TESS 58880.482373 2.256 0.015
TESS 58880.503206 2.212 0.015
TESS 58880.524040 2.217 0.015
TESS 58880.544874 2.213 0.015
TESS 58880.565707 2.204 0.015
TESS 58880.586541 2.166 0.015
TESS 58880.607375 2.224 0.015
TESS 58880.628208 2.180 0.015
TESS 58880.649042 2.194 0.015
TESS 58880.669875 2.197 0.015
TESS 58880.690709 2.140 0.015
TESS 58880.711543 2.205 0.015
TESS 58880.732376 2.210 0.015
TESS 58880.753210 2.192 0.015
TESS 58880.774043 2.161 0.015
TESS 58880.794877 2.131 0.015
TESS 58880.815711 2.176 0.015
TESS 58880.836544 2.186 0.015
TESS 58880.857378 2.179 0.015
TESS 58880.878212 2.143 0.015
TESS 58880.899045 2.145 0.015
TESS 58880.919879 2.186 0.015
TESS 58880.940712 2.192 0.015
TESS 58880.961546 2.145 0.015
TESS 58880.982380 2.131 0.015
TESS 58881.003213 2.235 0.015
TESS 58881.024047 2.224 0.015
TESS 58881.044880 2.264 0.015
TESS 58881.065714 2.161 0.015
TESS 58881.086548 2.215 0.015
TESS 58881.107381 2.179 0.015
TESS 58881.128215 2.170 0.015
TESS 58881.149049 2.226 0.015
TESS 58881.169882 2.160 0.015
TESS 58881.190716 2.159 0.015
TESS 58881.211549 2.189 0.015
TESS 58881.232383 2.194 0.015
TESS 58881.253217 2.183 0.015
TESS 58881.274050 2.185 0.015
TESS 58881.294884 2.134 0.015
TESS 58881.315717 2.173 0.015
TESS 58881.336551 2.120 0.015
TESS 58881.357385 2.127 0.015
TESS 58881.378218 2.169 0.015
TESS 58881.399052 2.159 0.015
TESS 58881.419885 2.134 0.015
TESS 58881.440719 2.119 0.015
TESS 58881.461553 2.143 0.015
TESS 58881.482386 2.136 0.015
TESS 58881.503220 2.152 0.015
TESS 58881.524053 2.147 0.015
TESS 58881.544887 2.218 0.015
TESS 58881.565721 2.138 0.015
TESS 58881.586554 2.153 0.015
TESS 58881.607388 2.151 0.015
TESS 58881.628221 2.157 0.015
TESS 58881.649055 2.135 0.015
TESS 58881.669889 2.093 0.015
TESS 58881.690722 2.134 0.015
TESS 58881.711556 2.144 0.015
TESS 58881.732389 2.187 0.015
TESS 58881.753223 2.103 0.015
TESS 58881.774057 2.046 0.015
TESS 58881.794890 2.127 0.015
TESS 58881.815724 2.122 0.015
TESS 58881.836557 2.136 0.015
TESS 58881.857391 2.110 0.015
TESS 58881.878224 2.155 0.015
TESS 58881.899058 2.146 0.015
TESS 58881.919892 2.130 0.015
TESS 58881.940725 2.138 0.015
TESS 58881.961559 2.125 0.015
TESS 58881.982392 2.136 0.015
TESS 58882.003226 2.136 0.015
TESS 58882.024060 2.091 0.015
TESS 58882.044893 2.153 0.015
TESS 58882.065727 2.082 0.015
TESS 58882.086560 2.087 0.015
TESS 58882.107394 2.113 0.015
TESS 58882.128227 2.098 0.015
TESS 58882.149061 2.160 0.015
TESS 58882.169895 2.162 0.015
TESS 58882.190728 2.116 0.015
TESS 58882.211562 2.102 0.015
TESS 58882.232395 2.104 0.015
TESS 58882.253229 2.084 0.015
TESS 58882.274063 2.096 0.015
TESS 58882.294896 2.075 0.015
TESS 58882.315730 2.092 0.015
TESS 58882.336563 2.131 0.015
TESS 58882.357397 2.118 0.015
TESS 58882.378230 2.047 0.015
TESS 58882.399064 2.065 0.015
TESS 58882.419897 2.142 0.015
TESS 58882.440731 2.083 0.015
TESS 58882.482398 2.058 0.015
TESS 58882.503232 2.046 0.015
TESS 58882.524065 2.096 0.015
TESS 58882.544899 2.112 0.015
TESS 58882.565732 2.055 0.015
TESS 58882.586566 2.035 0.015
TESS 58882.607400 2.057 0.015
TESS 58882.628233 2.048 0.015
TESS 58882.649067 2.061 0.015
TESS 58882.669900 2.105 0.015
TESS 58882.690734 2.061 0.015
TESS 58882.711567 2.038 0.015
TESS 58882.732401 2.045 0.015
TESS 58882.753234 2.045 0.015
TESS 58882.774068 2.072 0.015
TESS 58882.794902 2.070 0.015
TESS 58882.815735 2.055 0.015
TESS 58882.836569 2.042 0.015
TESS 58882.857402 2.047 0.015
TESS 58882.878236 2.090 0.015
TESS 58882.899069 2.074 0.015
TESS 58882.919903 2.045 0.015
TESS 58882.940736 2.143 0.015
TESS 58882.961570 1.998 0.015
TESS 58882.982403 2.076 0.015
TESS 58883.003237 2.050 0.015
TESS 58883.024071 2.014 0.015
TESS 58883.044904 2.040 0.015
TESS 58883.065738 2.012 0.015
TESS 58883.086571 2.060 0.015
TESS 58883.107405 1.986 0.015
TESS 58883.128238 2.089 0.015
TESS 58883.149072 2.034 0.015
TESS 58883.169905 2.002 0.015
TESS 58883.190739 2.044 0.015
TESS 58883.211572 2.046 0.015
TESS 58883.232406 1.988 0.015
TESS 58883.253239 2.008 0.015
TESS 58883.274073 2.019 0.015
TESS 58883.294906 1.993 0.015
TESS 58883.315740 2.019 0.015
TESS 58883.336573 2.041 0.015
TESS 58883.357407 1.994 0.015
TESS 58883.378240 2.030 0.015
TESS 58883.399074 2.081 0.015
TESS 58883.419907 2.063 0.015
TESS 58883.440741 2.038 0.015
TESS 58883.461574 2.025 0.016
TESS 58885.003255 1.943 0.016
TESS 58885.024088 1.918 0.016
TESS 58885.044922 1.910 0.016
TESS 58885.065755 1.895 0.016
TESS 58885.086589 1.872 0.016
TESS 58885.107422 1.883 0.016
TESS 58885.128256 1.908 0.016
TESS 58885.149089 1.901 0.016
TESS 58885.169923 1.889 0.016
TESS 58885.190756 1.927 0.016
TESS 58885.211590 1.904 0.016
TESS 58885.232423 1.904 0.016
TESS 58885.253257 1.888 0.016
TESS 58885.274091 1.846 0.016
TESS 58885.294924 1.796 0.016
TESS 58885.315758 1.891 0.016
TESS 58885.336591 1.880 0.016
TESS 58885.357425 1.850 0.016
TESS 58885.378258 1.884 0.016
TESS 58885.399092 1.820 0.016
TESS 58885.419925 1.913 0.016
TESS 58885.440759 1.869 0.016
TESS 58885.461592 1.868 0.016
TESS 58885.482426 1.817 0.016
TESS 58885.503259 1.852 0.016
TESS 58885.524093 1.825 0.016
TESS 58885.544926 1.874 0.016
TESS 58885.565760 1.882 0.016
TESS 58885.586593 1.810 0.016
TESS 58885.607427 1.818 0.016
TESS 58885.628261 1.834 0.016
TESS 58885.649094 1.846 0.016
TESS 58885.669928 1.815 0.016
TESS 58885.690761 1.847 0.016
TESS 58885.711595 1.832 0.016
TESS 58885.732428 1.778 0.016
TESS 58885.753262 1.780 0.016
TESS 58885.774095 1.792 0.016
TESS 58885.794929 1.763 0.016
TESS 58885.815762 1.775 0.016
TESS 58885.836596 1.844 0.016
TESS 58885.857429 1.752 0.016
TESS 58885.878263 1.850 0.016
TESS 58885.899096 1.817 0.016
TESS 58885.919930 1.821 0.015
TESS 58885.940763 1.781 0.015
TESS 58885.961597 1.810 0.015
TESS 58885.982430 1.794 0.015
TESS 58886.003264 1.758 0.015
TESS 58886.024097 1.784 0.015
TESS 58886.044931 1.812 0.015
TESS 58886.065764 1.791 0.015
TESS 58886.086598 1.799 0.015
TESS 58886.107432 1.831 0.015
TESS 58886.128265 1.777 0.015
TESS 58886.149099 1.786 0.015
TESS 58886.169932 1.765 0.015
TESS 58886.190766 1.759 0.015
TESS 58886.211599 1.857 0.015
TESS 58886.232433 1.781 0.015
TESS 58886.253266 1.796 0.015
TESS 58886.274100 1.828 0.015
TESS 58886.294933 1.788 0.015
TESS 58886.315767 1.728 0.015
TESS 58886.336600 1.781 0.015
TESS 58886.357434 1.755 0.015
TESS 58886.378267 1.836 0.015
TESS 58886.399101 1.711 0.015
TESS 58886.419934 1.777 0.015
TESS 58886.440768 1.774 0.015
TESS 58886.461601 1.758 0.015
TESS 58886.482435 1.802 0.015
TESS 58886.503268 1.748 0.015
TESS 58886.524102 1.765 0.015
TESS 58886.544935 1.803 0.015
TESS 58886.565769 1.789 0.015
TESS 58886.586602 1.801 0.015
TESS 58886.607436 1.740 0.015
TESS 58886.628269 1.776 0.015
TESS 58886.649103 1.748 0.015
TESS 58886.669936 1.745 0.015
TESS 58886.690770 1.800 0.015
TESS 58886.711603 1.727 0.015
TESS 58886.732437 1.783 0.015
TESS 58886.753271 1.763 0.015
TESS 58886.774104 1.722 0.015
TESS 58886.794938 1.774 0.015
TESS 58886.815771 1.747 0.015
TESS 58886.836605 1.802 0.015
TESS 58886.857438 1.759 0.015
TESS 58886.878272 1.702 0.015
TESS 58886.899105 1.779 0.015
TESS 58886.919939 1.726 0.015
TESS 58886.940772 1.696 0.015
TESS 58886.961606 1.786 0.015
TESS 58886.982439 1.712 0.015
TESS 58887.003273 1.743 0.015
TESS 58887.024106 1.752 0.015
TESS 58887.044940 1.728 0.015
TESS 58887.065773 1.746 0.015
TESS 58887.086607 1.781 0.015
TESS 58887.107440 1.756 0.015
TESS 58887.128274 1.752 0.015
TESS 58887.149107 1.744 0.015
TESS 58887.169941 1.788 0.015
TESS 58887.190774 1.753 0.015
TESS 58887.211608 1.719 0.015
TESS 58887.232441 1.746 0.015
TESS 58887.253275 1.726 0.015
TESS 58887.274108 1.773 0.015
TESS 58887.294942 1.719 0.015
TESS 58887.315775 1.735 0.015
TESS 58887.336609 1.744 0.015
TESS 58887.357442 1.751 0.015
TESS 58887.378276 1.710 0.015
TESS 58887.399109 1.760 0.015
TESS 58887.419943 1.765 0.015
TESS 58887.440776 1.777 0.015
TESS 58887.461610 1.696 0.015
TESS 58887.482443 1.731 0.015
TESS 58887.503277 1.753 0.015
TESS 58887.524110 1.666 0.015
TESS 58887.544944 1.757 0.015
TESS 58887.565777 1.679 0.015
TESS 58887.586611 1.658 0.015
TESS 58887.607444 1.775 0.015
TESS 58887.628278 1.746 0.015
TESS 58887.649111 1.654 0.015
TESS 58887.669945 1.736 0.015
TESS 58887.690778 1.708 0.015
TESS 58887.711612 1.697 0.015
TESS 58887.732445 1.705 0.015
TESS 58887.753279 1.697 0.015
TESS 58887.774112 1.666 0.015
TESS 58887.794946 1.663 0.015
TESS 58887.815779 1.740 0.015
TESS 58887.836613 1.664 0.015
TESS 58887.857446 1.707 0.015
TESS 58887.878280 1.712 0.015
TESS 58887.899113 1.660 0.015
TESS 58887.919947 1.659 0.015
TESS 58887.940780 1.698 0.015
TESS 58887.961614 1.710 0.015
TESS 58887.982447 1.672 0.015
TESS 58888.003281 1.626 0.015
TESS 58888.024114 1.660 0.015
TESS 58888.044948 1.720 0.015
TESS 58888.065781 1.658 0.015
TESS 58888.086615 1.640 0.015
TESS 58888.107448 1.706 0.015
TESS 58888.128282 1.625 0.015
TESS 58888.149115 1.685 0.015
TESS 58888.169949 1.659 0.015
TESS 58888.190782 1.699 0.015
TESS 58888.211616 1.670 0.015
TESS 58888.232449 1.650 0.015
TESS 58888.253283 1.655 0.015
TESS 58888.274116 1.679 0.015
TESS 58888.294950 1.699 0.015
TESS 58888.315783 1.626 0.015
TESS 58888.336616 1.669 0.015
TESS 58888.357450 1.618 0.015
TESS 58888.378283 1.621 0.015
TESS 58888.399117 1.668 0.015
TESS 58888.419950 1.657 0.015
TESS 58888.440784 1.693 0.015
TESS 58888.461617 1.723 0.015
TESS 58888.482451 1.661 0.015
TESS 58888.503284 1.655 0.015
TESS 58888.524118 1.620 0.015
TESS 58888.544951 1.634 0.015
TESS 58888.565785 1.685 0.015
TESS 58888.586618 1.644 0.015
TESS 58888.607452 1.696 0.015
TESS 58888.628285 1.631 0.015
TESS 58888.649119 1.650 0.015
TESS 58888.669952 1.611 0.015
TESS 58888.690786 1.639 0.015
TESS 58888.711619 1.597 0.015
TESS 58888.732453 1.618 0.015
TESS 58888.753286 1.659 0.015
TESS 58888.774120 1.627 0.015
TESS 58888.794953 1.675 0.015
TESS 58888.815787 1.603 0.015
TESS 58888.836620 1.609 0.015
TESS 58888.857454 1.642 0.015
TESS 58888.878287 1.590 0.015
TESS 58888.899120 1.616 0.015
TESS 58888.919954 1.587 0.015
TESS 58888.940787 1.597 0.015
TESS 58888.961621 1.544 0.015
TESS 58888.982454 1.603 0.015
TESS 58889.003288 1.581 0.015
TESS 58889.024121 1.662 0.015
TESS 58889.044955 1.592 0.015
TESS 58889.065788 1.647 0.015
TESS 58889.086622 1.625 0.015
TESS 58889.107455 1.584 0.015
TESS 58889.128289 1.607 0.015
TESS 58889.149122 1.606 0.015
TESS 58889.169956 1.603 0.015
TESS 58889.190789 1.615 0.015
TESS 58889.211623 1.608 0.015
TESS 58889.232456 1.611 0.015
TESS 58889.253290 1.578 0.015
TESS 58889.274123 1.565 0.015
TESS 58889.294956 1.634 0.015
TESS 58889.315790 1.584 0.015
TESS 58889.336623 1.577 0.015
TESS 58889.357457 1.579 0.015
TESS 58889.378290 1.582 0.015
TESS 58889.399124 1.599 0.015
TESS 58889.419957 1.560 0.015
TESS 58889.440791 1.590 0.015
TESS 58889.461624 1.605 0.015
TESS 58889.482458 1.606 0.015
TESS 58889.503291 1.604 0.015
TESS 58889.524125 1.589 0.015
TESS 58889.544958 1.627 0.015
TESS 58889.565792 1.589 0.015
TESS 58889.586625 1.554 0.015
TESS 58889.607458 1.621 0.015
TESS 58889.628292 1.538 0.015
TESS 58889.649125 1.555 0.015
TESS 58889.669959 1.534 0.015
TESS 58889.690792 1.483 0.015
TESS 58889.711626 1.499 0.015
TESS 58889.732459 1.605 0.015
TESS 58889.753293 1.560 0.015
TESS 58889.774126 1.554 0.015
TESS 58889.794960 1.567 0.015
TESS 58889.815793 1.647 0.015
TESS 58889.836627 1.598 0.015
TESS 58889.857460 1.538 0.015
TESS 58889.878293 1.540 0.015
TESS 58889.899127 1.547 0.015
TESS 58889.919960 1.567 0.015
TESS 58889.940794 1.613 0.015
TESS 58889.961627 1.533 0.015
TESS 58889.982461 1.553 0.015
TESS 58890.003294 1.504 0.015
TESS 58890.024128 1.572 0.015
TESS 58890.044961 1.520 0.015
TESS 58890.065795 1.535 0.015
TESS 58890.086628 1.618 0.015
TESS 58890.107462 1.537 0.015
TESS 58890.128295 1.619 0.015
TESS 58890.149128 1.525 0.015
TESS 58890.169962 1.503 0.015
TESS 58890.190795 1.490 0.015
TESS 58890.211629 1.521 0.015
TESS 58890.232462 1.514 0.015
TESS 58890.253296 1.484 0.015
TESS 58890.274129 1.493 0.015
TESS 58890.294963 1.463 0.015
TESS 58890.315796 1.518 0.015
TESS 58890.336630 1.475 0.015
TESS 58890.357463 1.458 0.015
TESS 58890.378296 1.548 0.015
TESS 58890.399130 1.535 0.015
TESS 58890.419963 1.484 0.015
TESS 58890.440797 1.529 0.015
TESS 58890.461630 1.440 0.015
TESS 58890.482464 1.538 0.015
TESS 58890.503297 1.561 0.015
TESS 58890.524131 1.493 0.015
TESS 58890.544964 1.497 0.015
TESS 58890.565797 1.480 0.015
TESS 58890.586631 1.515 0.015
TESS 58890.607464 1.451 0.015
TESS 58890.628298 1.510 0.015
TESS 58890.649131 1.476 0.015
TESS 58890.669965 1.467 0.015
TESS 58890.690798 1.493 0.015
TESS 58890.711632 1.512 0.015
TESS 58890.732465 1.466 0.015
TESS 58890.753298 1.478 0.015
TESS 58890.774132 1.461 0.015
TESS 58890.794965 1.465 0.015
TESS 58890.815799 1.521 0.015
TESS 58890.836632 1.512 0.015
TESS 58890.857466 1.511 0.015
TESS 58890.878299 1.499 0.015
TESS 58890.899133 1.456 0.015
TESS 58890.919966 1.475 0.015
TESS 58890.940799 1.521 0.015
TESS 58890.982466 1.480 0.015
TESS 58891.003300 1.458 0.015
TESS 58891.024133 1.442 0.015
TESS 58891.044967 1.446 0.015
TESS 58891.065800 1.451 0.015
TESS 58891.086633 1.448 0.015
TESS 58891.107467 1.447 0.015
TESS 58891.128300 1.443 0.015
TESS 58891.149134 1.456 0.015
TESS 58891.169967 1.411 0.015
TESS 58891.190801 1.473 0.015
TESS 58891.211634 1.449 0.015
TESS 58891.232468 1.439 0.015
TESS 58891.253301 1.424 0.015
TESS 58891.274134 1.381 0.015
TESS 58891.294968 1.450 0.015
TESS 58891.315801 1.427 0.015
TESS 58891.336635 1.493 0.015
TESS 58891.357468 1.462 0.015
TESS 58891.378302 1.431 0.015
TESS 58891.399135 1.436 0.015
TESS 58891.419968 1.462 0.015
TESS 58891.440802 1.394 0.015
TESS 58891.461635 1.335 0.015
TESS 58891.482469 1.438 0.015
TESS 58891.503302 1.371 0.015
TESS 58891.524136 1.421 0.015
TESS 58891.544969 1.426 0.015
TESS 58891.565802 1.448 0.015
TESS 58891.586636 1.415 0.015
TESS 58891.607469 1.403 0.015
TESS 58891.628303 1.433 0.015
TESS 58891.649136 1.437 0.015
TESS 58891.669970 1.399 0.015
TESS 58891.690803 1.400 0.015
TESS 58891.711636 1.432 0.015
TESS 58891.732470 1.357 0.015
TESS 58891.753303 1.351 0.015
TESS 58891.774137 1.393 0.015
TESS 58891.794970 1.372 0.015
TESS 58891.815804 1.393 0.015
TESS 58891.836637 1.413 0.015
TESS 58891.857470 1.414 0.015
TESS 58891.878304 1.386 0.015
TESS 58891.899137 1.349 0.015
TESS 58891.919971 1.419 0.015
TESS 58891.940804 1.383 0.015
TESS 58891.961637 1.387 0.015
TESS 58891.982471 1.381 0.015
TESS 58892.024138 1.331 0.015
TESS 58892.044971 1.377 0.015
TESS 58892.065805 1.348 0.015
TESS 58892.086638 1.349 0.015
TESS 58892.107471 1.340 0.015
TESS 58892.128305 1.319 0.015
TESS 58892.149138 1.377 0.015
TESS 58892.169972 1.373 0.015
TESS 58892.190805 1.363 0.015
TESS 58892.211639 1.333 0.015
TESS 58892.232472 1.327 0.015
TESS 58892.253305 1.378 0.015
TESS 58892.274139 1.332 0.015
TESS 58892.294972 1.430 0.015
TESS 58892.315806 1.423 0.015
TESS 58892.336639 1.386 0.015
TESS 58892.357472 1.342 0.015
TESS 58892.378306 1.331 0.015
TESS 58892.399139 1.356 0.015
TESS 58892.419973 1.301 0.015
TESS 58892.440806 1.342 0.015
TESS 58892.461639 1.317 0.015
TESS 58892.482473 1.360 0.015
TESS 58892.503306 1.293 0.015
TESS 58892.524140 1.326 0.015
TESS 58892.544973 1.353 0.015
TESS 58892.565807 1.346 0.015
TESS 58892.586640 1.303 0.015
TESS 58892.607473 1.302 0.015
TESS 58892.628307 1.324 0.015
TESS 58892.649140 1.369 0.015
TESS 58892.669974 1.275 0.015
TESS 58892.690807 1.317 0.015
TESS 58892.711640 1.277 0.015
TESS 58892.732474 1.279 0.015
TESS 58892.753307 1.325 0.015
TESS 58892.774141 1.325 0.015
TESS 58892.794974 1.284 0.015
TESS 58892.815807 1.316 0.015
TESS 58892.836641 1.321 0.015
TESS 58892.857474 1.296 0.015
TESS 58892.878308 1.334 0.015
TESS 58892.899141 1.266 0.015
TESS 58892.919974 1.267 0.015
TESS 58892.940808 1.329 0.015
TESS 58892.961641 1.320 0.015
TESS 58892.982475 1.309 0.015
TESS 58893.003308 1.291 0.015
TESS 58893.024141 1.233 0.015
TESS 58893.044975 1.329 0.015
TESS 58893.065808 1.288 0.015
TESS 58893.086642 1.281 0.015
TESS 58893.107475 1.268 0.015
TESS 58893.128308 1.293 0.015
TESS 58893.149142 1.281 0.015
TESS 58893.169975 1.317 0.015
TESS 58893.190809 1.304 0.015
TESS 58893.211642 1.307 0.015
TESS 58893.232475 1.343 0.015
TESS 58893.253309 1.274 0.015
TESS 58893.274142 1.309 0.015
TESS 58893.294976 1.226 0.015
TESS 58893.315809 1.258 0.015
TESS 58893.336642 1.226 0.015
TESS 58893.357476 1.251 0.015
TESS 58893.378309 1.278 0.015
TESS 58893.399143 1.257 0.015
TESS 58893.419976 1.270 0.015
TESS 58893.440809 1.257 0.015
TESS 58893.461643 1.249 0.015
TESS 58893.482476 1.310 0.015
TESS 58893.503309 1.261 0.015
TESS 58893.524143 1.261 0.015
TESS 58893.544976 1.248 0.015
TESS 58893.565810 1.238 0.015
TESS 58893.586643 1.326 0.015
TESS 58893.607476 1.267 0.015
TESS 58893.628310 1.277 0.015
TESS 58893.649143 1.244 0.015
TESS 58893.669977 1.255 0.015
TESS 58893.690810 1.237 0.015
TESS 58893.711643 1.272 0.015
TESS 58893.732477 1.264 0.015
TESS 58893.753310 1.204 0.015
TESS 58893.774143 1.264 0.015
TESS 58893.794977 1.299 0.015
TESS 58893.815810 1.202 0.015
TESS 58893.836644 1.254 0.015
TESS 58893.857477 1.268 0.015
TESS 58893.878310 1.290 0.015
TESS 58893.899144 1.231 0.015
TESS 58893.919977 1.272 0.015
TESS 58893.940811 1.225 0.015
TESS 58893.961644 1.254 0.015
TESS 58893.982477 1.246 0.015
TESS 58894.003311 1.202 0.015
TESS 58894.024144 1.237 0.015
TESS 58894.044977 1.269 0.015
TESS 58894.065811 1.219 0.015
TESS 58894.086644 1.181 0.015
TESS 58894.107478 1.277 0.015
TESS 58894.128311 1.270 0.015
TESS 58894.149144 1.164 0.015
TESS 58894.169978 1.223 0.015
TESS 58894.190811 1.182 0.015
TESS 58894.211644 1.261 0.015
TESS 58894.232478 1.165 0.015
TESS 58894.253311 1.236 0.015
TESS 58894.274145 1.250 0.015
TESS 58894.294978 1.205 0.015
TESS 58894.315811 1.154 0.015
TESS 58894.336645 1.222 0.015
TESS 58894.357478 1.208 0.015
TESS 58894.378311 1.198 0.015
TESS 58894.399145 1.202 0.015
TESS 58894.419978 1.197 0.015
TESS 58894.440812 1.235 0.015
TESS 58894.461645 1.220 0.015
TESS 58894.482478 1.225 0.015
TESS 58894.503312 1.237 0.015
TESS 58894.524145 1.212 0.015
TESS 58894.544978 1.193 0.015
TESS 58894.565812 1.185 0.015
TESS 58894.586645 1.156 0.015
TESS 58894.607478 1.228 0.015
TESS 58894.628312 1.144 0.015
TESS 58894.649145 1.127 0.015
TESS 58894.669979 1.178 0.015
TESS 58894.690812 1.196 0.015
TESS 58894.711645 1.185 0.015
TESS 58894.732479 1.211 0.015
TESS 58894.753312 1.189 0.015
TESS 58894.774145 1.182 0.015
TESS 58894.794979 1.265 0.015
TESS 58894.815812 1.188 0.015
TESS 58894.836645 1.214 0.015
TESS 58894.857479 1.141 0.015
TESS 58894.878312 1.222 0.015
TESS 58894.899146 1.157 0.015
TESS 58894.919979 1.172 0.015
TESS 58894.940812 1.162 0.015
TESS 58894.961646 1.193 0.015
TESS 58894.982479 1.190 0.015
TESS 58895.003312 1.191 0.015
TESS 58895.024146 1.171 0.015
TESS 58895.044979 1.153 0.015
TESS 58895.065812 1.142 0.015
TESS 58895.086646 1.172 0.015
TESS 58895.107479 1.175 0.015
TESS 58895.128312 1.161 0.015
TESS 58895.149146 1.166 0.015
TESS 58895.169979 1.199 0.015
TESS 58895.190813 1.134 0.015
TESS 58895.211646 1.157 0.015
TESS 58895.232479 1.208 0.015
TESS 58895.253313 1.140 0.015
TESS 58895.274146 1.128 0.015
TESS 58895.294979 1.162 0.015
TESS 58895.315813 1.125 0.015
TESS 58895.336646 1.222 0.015
TESS 58895.357479 1.129 0.015
TESS 58895.378313 1.139 0.015
TESS 58895.399146 1.075 0.015
TESS 58895.419979 1.101 0.015
TESS 58895.440813 1.127 0.015
TESS 58895.461646 1.131 0.015
TESS 58895.482479 1.123 0.015
TESS 58895.503313 1.096 0.015
TESS 58895.524146 1.164 0.015
TESS 58895.544979 1.107 0.015
TESS 58895.565813 1.088 0.015
TESS 58895.586646 1.169 0.015
TESS 58895.607479 1.125 0.015
TESS 58895.628313 1.066 0.015
TESS 58895.649146 1.087 0.015
TESS 58895.669979 1.112 0.015
TESS 58895.690813 1.084 0.015
TESS 58895.711646 1.105 0.015
TESS 58895.732479 1.117 0.015
TESS 58895.753313 1.124 0.015
TESS 58895.774146 1.105 0.015
TESS 58895.794979 1.098 0.015
TESS 58895.815813 1.096 0.015
TESS 58895.836646 1.100 0.015
TESS 58895.857479 1.073 0.015
TESS 58895.878313 1.088 0.015
TESS 58895.899146 1.097 0.015
TESS 58895.919979 1.115 0.015
TESS 58895.940813 1.077 0.015
TESS 58895.961646 1.041 0.015
TESS 58895.982479 1.084 0.015
TESS 58896.003313 1.097 0.015
TESS 58896.024146 1.121 0.015
TESS 58896.044979 1.104 0.015
TESS 58896.065813 1.080 0.015
TESS 58896.086646 1.009 0.015
TESS 58896.107479 1.095 0.015
TESS 58896.128313 1.109 0.015
TESS 58896.149146 1.114 0.015
TESS 58896.169979 1.155 0.015
TESS 58896.190813 1.101 0.015
TESS 58896.211646 1.122 0.015
TESS 58896.232479 1.093 0.015
TESS 58896.253313 1.062 0.015
TESS 58896.274146 1.059 0.015
TESS 58896.294979 1.100 0.015
TESS 58896.315813 1.011 0.015
TESS 58896.336646 1.025 0.015
TESS 58896.357479 1.117 0.015
TESS 58896.378313 1.076 0.015
TESS 58896.399146 1.104 0.015
TESS 58896.419979 1.089 0.015
TESS 58896.440813 1.120 0.015
TESS 58896.461646 1.123 0.015
TESS 58896.482479 1.103 0.015
TESS 58896.503313 1.106 0.015
TESS 58896.524146 1.080 0.015
TESS 58896.544979 1.070 0.015
TESS 58896.565812 1.067 0.015
TESS 58896.586646 1.094 0.015
TESS 58896.607479 1.067 0.015
TESS 58896.628312 1.041 0.015
TESS 58896.649146 1.058 0.015
TESS 58896.669979 1.021 0.015
TESS 58896.690812 1.058 0.015
TESS 58896.711646 1.037 0.015
TESS 58896.732479 1.094 0.015
TESS 58896.753312 1.101 0.015
TESS 58896.774146 1.056 0.015
TESS 58896.794979 1.130 0.015
TESS 58896.815812 1.025 0.015
TESS 58896.836645 1.040 0.015
TESS 58896.857479 1.020 0.015
TESS 58896.878312 1.098 0.015
TESS 58896.899145 1.021 0.015
TESS 58896.919979 1.014 0.015
TESS 58896.940812 1.000 0.015
TESS 58896.961645 1.061 0.015
TESS 58896.982478 1.040 0.015
TESS 58897.003312 0.978 0.015
TESS 58897.024145 1.052 0.015
TESS 58897.044978 1.061 0.015
TESS 58897.065812 1.057 0.015
TESS 58897.086645 1.073 0.015
TESS 58897.107478 1.035 0.015
TESS 58897.128312 1.058 0.015
TESS 58897.149145 1.043 0.015
TESS 58897.169978 1.015 0.015
TESS 58897.190811 1.000 0.015
TESS 58897.211645 1.038 0.015
TESS 58897.232478 1.030 0.015
TESS 58897.253311 1.000 0.015
TESS 58898.815787 0.910 0.020
TESS 58898.836621 0.929 0.019
TESS 58898.857454 0.978 0.019
TESS 58898.878287 0.936 0.019
TESS 58898.899121 0.941 0.018
TESS 58898.919954 0.952 0.018
TESS 58898.940787 0.915 0.018
TESS 58898.961621 0.874 0.018
TESS 58898.982454 0.881 0.018
TESS 58899.003287 0.892 0.018
TESS 58899.024121 0.913 0.018
TESS 58899.044954 0.929 0.018
TESS 58899.065787 0.892 0.018
TESS 58899.086621 0.967 0.018
TESS 58899.107454 0.943 0.018
TESS 58899.128287 0.966 0.018
TESS 58899.149121 0.926 0.018
TESS 58899.169954 0.947 0.018
TESS 58899.190787 0.916 0.017
TESS 58899.211621 0.949 0.017
TESS 58899.232454 0.943 0.017
TESS 58899.253287 0.950 0.017
TESS 58899.274121 0.984 0.017
TESS 58899.294954 0.945 0.017
TESS 58899.315787 0.955 0.017
TESS 58899.336621 1.004 0.017
TESS 58899.357454 1.038 0.017
TESS 58899.378287 0.981 0.017
TESS 58899.399121 0.961 0.017
TESS 58899.419954 0.929 0.017
TESS 58899.440788 0.871 0.017
TESS 58899.461621 0.943 0.017
TESS 58899.482454 0.933 0.017
TESS 58899.503288 0.980 0.017
TESS 58899.524121 0.930 0.017
TESS 58899.544954 0.969 0.017
TESS 58899.565788 0.889 0.017
TESS 58899.586621 0.889 0.017
TESS 58899.607454 0.910 0.017
TESS 58899.628288 0.889 0.016
TESS 58899.649121 0.869 0.016
TESS 58899.669954 0.886 0.016
TESS 58899.690788 0.898 0.016
TESS 58899.711621 0.905 0.016
TESS 58899.732454 0.914 0.017
TESS 58899.753288 0.864 0.017
TESS 58899.774121 0.888 0.017
TESS 58899.794954 0.891 0.017
TESS 58899.815788 0.851 0.016
TESS 58899.836621 0.907 0.016
TESS 58899.857454 0.925 0.016
TESS 58899.878288 0.879 0.016
TESS 58899.899121 0.866 0.016
TESS 58899.919954 0.904 0.016
TESS 58899.940788 0.894 0.016
TESS 58899.961621 0.900 0.016
TESS 58899.982454 0.902 0.016
TESS 58900.003288 0.936 0.016
TESS 58900.024121 0.907 0.016
TESS 58900.044954 0.923 0.016
TESS 58900.065788 0.904 0.016
TESS 58900.086621 0.902 0.016
TESS 58900.107454 0.874 0.016
TESS 58900.128288 0.836 0.016
TESS 58900.149121 0.864 0.016
TESS 58900.169954 0.860 0.016
TESS 58900.190788 0.942 0.016
TESS 58900.211621 0.886 0.016
TESS 58900.232454 0.871 0.016
TESS 58900.253288 0.832 0.016
TESS 58900.274121 0.839 0.016
TESS 58900.294955 0.860 0.016
TESS 58900.315788 0.866 0.016
TESS 58900.336621 0.824 0.015
TESS 58900.357455 0.857 0.015
TESS 58900.378288 0.790 0.015
TESS 58900.399121 0.874 0.015
TESS 58900.419955 0.826 0.015
TESS 58900.440788 0.873 0.015
TESS 58900.461621 0.865 0.015
TESS 58900.482455 0.792 0.015
TESS 58900.503288 0.860 0.015
TESS 58900.524121 0.867 0.015
TESS 58900.544955 0.856 0.015
TESS 58900.565788 0.810 0.015
TESS 58900.586621 0.839 0.015
TESS 58900.607455 0.801 0.015
TESS 58900.628288 0.822 0.015
TESS 58900.649121 0.784 0.015
TESS 58900.669955 0.805 0.015
TESS 58900.690788 0.788 0.015
TESS 58900.711621 0.816 0.015
TESS 58900.732455 0.814 0.015
TESS 58900.753288 0.810 0.015
TESS 58900.774121 0.852 0.015
TESS 58900.794955 0.885 0.015
TESS 58900.815788 0.807 0.015
TESS 58900.836621 0.826 0.015
TESS 58900.857455 0.795 0.015
TESS 58900.878288 0.806 0.015
TESS 58900.899121 0.814 0.015
TESS 58900.919955 0.786 0.015
TESS 58900.940788 0.806 0.015
TESS 58900.961621 0.818 0.015
TESS 58900.982455 0.824 0.015
TESS 58901.003288 0.803 0.015
TESS 58901.024121 0.794 0.015
TESS 58901.044955 0.787 0.015
TESS 58901.065788 0.807 0.015
TESS 58901.086621 0.759 0.015
TESS 58901.107455 0.793 0.015
TESS 58901.128288 0.782 0.015
TESS 58901.149121 0.837 0.015
TESS 58901.169955 0.757 0.015
TESS 58901.190788 0.801 0.015
TESS 58901.211621 0.814 0.015
TESS 58901.232454 0.765 0.015
TESS 58901.253288 0.781 0.015
TESS 58901.274121 0.812 0.015
TESS 58901.294954 0.825 0.015
TESS 58901.315788 0.797 0.015
TESS 58901.336621 0.821 0.015
TESS 58901.357454 0.789 0.015
TESS 58901.378288 0.802 0.015
TESS 58901.399121 0.793 0.015
TESS 58901.419954 0.803 0.015
TESS 58901.440788 0.811 0.015
TESS 58901.461621 0.865 0.015
TESS 58901.482454 0.776 0.015
TESS 58901.503288 0.811 0.015
TESS 58901.524121 0.719 0.015
TESS 58901.544954 0.841 0.015
TESS 58901.565788 0.817 0.015
TESS 58901.586621 0.775 0.015
TESS 58901.607454 0.782 0.015
TESS 58901.628288 0.763 0.015
TESS 58901.649121 0.790 0.015
TESS 58901.669954 0.823 0.015
TESS 58901.690788 0.834 0.015
TESS 58901.711621 0.786 0.015
TESS 58901.732454 0.770 0.015
TESS 58901.753288 0.770 0.015
TESS 58901.774121 0.741 0.015
TESS 58901.794954 0.790 0.015
TESS 58901.815788 0.784 0.015
TESS 58901.836621 0.813 0.015
TESS 58901.857454 0.813 0.015
TESS 58901.878287 0.724 0.014
TESS 58901.899121 0.860 0.014
TESS 58901.919954 0.790 0.014
TESS 58901.940787 0.819 0.014
TESS 58901.961621 0.759 0.014
TESS 58901.982454 0.746 0.014
TESS 58902.003287 0.832 0.014
TESS 58902.024121 0.755 0.014
TESS 58902.044954 0.770 0.014
TESS 58902.065787 0.783 0.014
TESS 58902.086621 0.816 0.014
TESS 58902.107454 0.786 0.014
TESS 58902.128287 0.833 0.014
TESS 58902.149121 0.792 0.014
TESS 58902.169954 0.804 0.014
TESS 58902.190787 0.760 0.014
TESS 58902.211621 0.777 0.014
TESS 58902.232454 0.773 0.014
TESS 58902.253287 0.763 0.014
TESS 58902.274120 0.805 0.014
TESS 58902.294954 0.781 0.014
TESS 58902.315787 0.742 0.014
TESS 58902.336620 0.748 0.014
TESS 58902.357454 0.762 0.014
TESS 58902.378287 0.767 0.014
TESS 58902.399120 0.792 0.014
TESS 58902.419954 0.799 0.014
TESS 58902.440787 0.761 0.014
TESS 58902.461620 0.797 0.014
TESS 58902.482454 0.752 0.014
TESS 58902.503287 0.728 0.014
TESS 58902.524120 0.732 0.014
TESS 58902.544953 0.770 0.014
TESS 58902.565787 0.779 0.014
TESS 58902.586620 0.772 0.014
TESS 58902.607453 0.733 0.014
TESS 58902.628287 0.774 0.014
TESS 58902.649120 0.754 0.014
TESS 58902.669953 0.769 0.014
TESS 58902.690787 0.792 0.014
TESS 58902.711620 0.778 0.014
TESS 58902.732453 0.732 0.014
TESS 58902.753287 0.744 0.014
TESS 58902.774120 0.729 0.014
TESS 58902.794953 0.710 0.014
TESS 58902.815786 0.769 0.014
TESS 58902.836620 0.786 0.014
TESS 58902.857453 0.785 0.014
TESS 58902.878286 0.773 0.014
TESS 58902.899120 0.749 0.014
TESS 58902.919953 0.737 0.014
TESS 58902.940786 0.771 0.014
TESS 58902.961620 0.765 0.014
TESS 58902.982453 0.723 0.014
TESS 58903.003286 0.815 0.014
TESS 58903.024119 0.807 0.014
TESS 58903.044953 0.776 0.014
TESS 58903.065786 0.710 0.014
TESS 58903.086619 0.735 0.014
TESS 58903.107453 0.751 0.014
TESS 58903.128286 0.735 0.014
TESS 58903.149119 0.795 0.014
TESS 58903.169953 0.738 0.014
TESS 58903.190786 0.723 0.014
TESS 58903.211619 0.767 0.014
TESS 58903.232452 0.745 0.014
TESS 58903.253286 0.717 0.014
TESS 58903.274119 0.707 0.014
TESS 58903.294952 0.787 0.014
TESS 58903.315786 0.740 0.014
TESS 58903.336619 0.764 0.014
TESS 58903.357452 0.778 0.014
TESS 58903.378285 0.722 0.014
TESS 58903.399119 0.763 0.014
TESS 58903.419952 0.730 0.014
TESS 58903.440785 0.737 0.014
TESS 58903.461619 0.783 0.014
TESS 58903.482452 0.759 0.014
TESS 58903.503285 0.725 0.014
TESS 58903.524119 0.735 0.014
TESS 58903.544952 0.791 0.014
TESS 58903.565785 0.750 0.014
TESS 58903.586618 0.735 0.014
TESS 58903.607452 0.752 0.014
TESS 58903.628285 0.744 0.014
TESS 58903.649118 0.728 0.014
TESS 58903.669952 0.743 0.014
TESS 58903.690785 0.735 0.014
TESS 58903.711618 0.763 0.014
TESS 58903.732451 0.715 0.014
TESS 58903.753285 0.734 0.014
TESS 58903.774118 0.713 0.014
TESS 58903.794951 0.745 0.014
TESS 58903.815785 0.759 0.014
TESS 58903.836618 0.726 0.014
TESS 58903.857451 0.685 0.014
TESS 58903.878284 0.795 0.014
TESS 58903.899118 0.663 0.014
TESS 58903.919951 0.654 0.014
TESS 58903.940784 0.711 0.014
TESS 58903.961618 0.717 0.014
TESS 58903.982451 0.713 0.014
TESS 58904.003284 0.731 0.014
TESS 58904.024117 0.695 0.014
TESS 58904.044951 0.674 0.014
TESS 58904.065784 0.720 0.014
TESS 58904.086617 0.660 0.014
TESS 58904.107450 0.750 0.014
TESS 58904.128284 0.697 0.014
TESS 58904.149117 0.752 0.014
TESS 58904.169950 0.676 0.014
TESS 58904.190784 0.717 0.014
TESS 58904.211617 0.754 0.014
TESS 58904.232450 0.697 0.014
TESS 58904.253283 0.747 0.014
TESS 58904.274117 0.744 0.014
TESS 58904.294950 0.715 0.014
TESS 58904.315783 0.759 0.014
TESS 58904.336617 0.716 0.014
TESS 58904.357450 0.729 0.014
TESS 58904.378283 0.704 0.014
TESS 58904.399116 0.764 0.014
TESS 58904.419950 0.713 0.014
TESS 58904.440783 0.681 0.014
TESS 58904.461616 0.703 0.014
TESS 58904.482449 0.701 0.014
TESS 58904.503283 0.725 0.014
TESS 58904.524116 0.707 0.014
TESS 58904.544949 0.658 0.014
TESS 58904.565783 0.676 0.014
TESS 58904.586616 0.680 0.014
TESS 58904.607449 0.707 0.014
TESS 58904.628282 0.685 0.014
TESS 58904.649116 0.726 0.014
TESS 58904.669949 0.644 0.014
TESS 58904.690782 0.724 0.014
TESS 58904.711615 0.710 0.014
TESS 58904.732449 0.678 0.014
TESS 58904.753282 0.678 0.014
TESS 58904.774115 0.665 0.014
TESS 58904.794949 0.697 0.014
TESS 58904.815782 0.677 0.014
TESS 58904.836615 0.642 0.014
TESS 58904.857448 0.641 0.014
TESS 58904.878282 0.633 0.014
TESS 58904.899115 0.701 0.014
TESS 58904.919948 0.668 0.014
TESS 58904.940781 0.628 0.014
TESS 58904.961615 0.712 0.014
TESS 58904.982448 0.710 0.014
TESS 58905.003281 0.695 0.014
TESS 58905.024114 0.694 0.014
TESS 58905.044948 0.677 0.014
TESS 58905.065781 0.724 0.014
TESS 58905.086614 0.662 0.014
TESS 58905.107448 0.718 0.014
TESS 58905.128281 0.672 0.014
TESS 58905.149114 0.708 0.014
TESS 58905.169947 0.669 0.014
TESS 58905.190781 0.670 0.014
TESS 58905.232447 0.697 0.014
TESS 58905.253280 0.673 0.014
TESS 58905.274114 0.661 0.014
TESS 58905.294947 0.691 0.014
TESS 58905.315780 0.668 0.014
TESS 58905.336613 0.667 0.014
TESS 58905.357447 0.674 0.014
TESS 58905.378280 0.658 0.014
TESS 58905.399113 0.656 0.014
TESS 58905.419946 0.700 0.014
TESS 58905.482446 0.699 0.014
TESS 58905.503279 0.651 0.014
TESS 58905.524113 0.676 0.014
TESS 58905.544946 0.682 0.014
TESS 58905.565779 0.674 0.014
TESS 58905.586612 0.667 0.014
TESS 58905.607446 0.671 0.014
TESS 58905.628279 0.656 0.014
TESS 58905.649112 0.595 0.014
TESS 58905.669945 0.637 0.014
TESS 58905.690779 0.636 0.014
TESS 58905.711612 0.635 0.014
TESS 58905.732445 0.705 0.014
TESS 58905.753278 0.649 0.014
TESS 58905.774112 0.667 0.014
TESS 58905.794945 0.624 0.014
TESS 58905.815778 0.655 0.014
TESS 58905.836611 0.639 0.014
TESS 58905.857445 0.583 0.014
TESS 58905.878278 0.651 0.014
TESS 58905.899111 0.632 0.014
TESS 58905.919944 0.734 0.014
TESS 58905.940778 0.647 0.014
TESS 58905.961611 0.650 0.014
TESS 58905.982444 0.672 0.014
TESS 58906.003277 0.619 0.014
TESS 58906.024111 0.578 0.014
TESS 58906.044944 0.648 0.014
TESS 58906.065777 0.652 0.014
TESS 58906.086610 0.667 0.014
TESS 58906.107444 0.652 0.014
TESS 58906.128277 0.677 0.014
TESS 58906.149110 0.615 0.014
TESS 58906.169943 0.626 0.014
TESS 58906.190777 0.589 0.014
TESS 58906.211610 0.617 0.014
TESS 58906.232443 0.587 0.014
TESS 58906.253276 0.635 0.014
TESS 58906.274110 0.651 0.014
TESS 58906.294943 0.705 0.014
TESS 58906.315776 0.601 0.014
TESS 58906.336609 0.679 0.014
TESS 58906.357443 0.697 0.014
TESS 58906.378276 0.642 0.014
TESS 58906.399109 0.623 0.014
TESS 58906.419942 0.646 0.014
TESS 58906.440775 0.618 0.014
TESS 58906.461609 0.648 0.014
TESS 58906.482442 0.618 0.014
TESS 58906.503275 0.653 0.014
TESS 58906.524108 0.597 0.014
TESS 58906.544942 0.606 0.014
TESS 58906.565775 0.634 0.014
TESS 58906.586608 0.596 0.014
TESS 58906.607441 0.633 0.014
TESS 58906.628275 0.652 0.014
TESS 58906.649108 0.614 0.014
TESS 58906.669941 0.622 0.014
TESS 58906.690774 0.645 0.014
TESS 58906.711608 0.640 0.014
TESS 58906.732441 0.653 0.014
TESS 58906.753274 0.575 0.014
TESS 58906.774107 0.636 0.014
TESS 58906.794940 0.613 0.014
TESS 58906.815774 0.664 0.014
TESS 58906.836607 0.611 0.014
TESS 58906.857440 0.594 0.014
TESS 58906.878273 0.634 0.014
TESS 58906.899107 0.639 0.014
TESS 58906.919940 0.623 0.014
TESS 58906.940773 0.613 0.014
TESS 58906.961606 0.592 0.014
TESS 58906.982440 0.607 0.014
TESS 58907.003273 0.627 0.014
TESS 58907.024106 0.634 0.014
TESS 58907.044939 0.623 0.014
TESS 58907.065772 0.632 0.014
TESS 58907.086606 0.605 0.014
TESS 58907.107439 0.562 0.014
TESS 58907.128272 0.587 0.014
TESS 58907.149105 0.627 0.014
TESS 58907.169939 0.551 0.014
TESS 58907.190772 0.619 0.014
TESS 58907.211605 0.618 0.014
TESS 58907.232438 0.635 0.014
TESS 58907.253271 0.618 0.014
TESS 58907.274105 0.637 0.014
TESS 58907.294938 0.620 0.014
TESS 58907.315771 0.592 0.014
TESS 58907.336604 0.558 0.014
TESS 58907.357438 0.668 0.014
TESS 58907.378271 0.603 0.014
TESS 58907.399104 0.590 0.014
TESS 58907.419937 0.597 0.014
TESS 58907.440770 0.650 0.014
TESS 58907.461604 0.575 0.014
TESS 58907.482437 0.574 0.014
TESS 58907.503270 0.565 0.014
TESS 58907.524103 0.578 0.014
TESS 58907.544936 0.619 0.014
TESS 58907.565770 0.584 0.014
TESS 58907.586603 0.616 0.014
TESS 58907.607436 0.614 0.014
TESS 58907.628269 0.593 0.014
TESS 58907.649103 0.583 0.014
TESS 58907.669936 0.613 0.014
TESS 58907.690769 0.613 0.014
TESS 58907.711602 0.577 0.014
TESS 58907.732435 0.540 0.014
TESS 58907.753269 0.585 0.014
TESS 58907.774102 0.570 0.014
TESS 58907.794935 0.537 0.014
TESS 58907.815768 0.617 0.014
TESS 58907.836601 0.588 0.014
TESS 58907.857435 0.582 0.014
TESS 58907.878268 0.581 0.014
TESS 58907.899101 0.573 0.014
TESS 58907.919934 0.556 0.014
TESS 58907.940768 0.542 0.014
TESS 58907.961601 0.529 0.014
TESS 58907.982434 0.569 0.014
TESS 58908.003267 0.581 0.014
TESS 58908.024100 0.580 0.014
TESS 58908.044934 0.544 0.014
TESS 58908.065767 0.560 0.014
TESS 58908.086600 0.572 0.014
TESS 58908.107433 0.530 0.014
TESS 58908.128266 0.510 0.014
TESS 58908.149100 0.590 0.014
TESS 58908.169933 0.548 0.014
TESS 58908.190766 0.607 0.014
TESS 58908.211599 0.550 0.014
TESS 58908.232432 0.539 0.014
TESS 58908.253266 0.560 0.014
TESS 58908.274099 0.617 0.014
TESS 58908.294932 0.521 0.014
TESS 58908.315765 0.576 0.014
TESS 58908.336598 0.533 0.014
TESS 58908.357432 0.612 0.014
TESS 58908.378265 0.519 0.014
TESS 58908.399098 0.548 0.014
TESS 58908.419931 0.520 0.014
TESS 58908.440764 0.551 0.014
TESS 58908.461598 0.536 0.014
TESS 58908.482431 0.590 0.014
TESS 58908.503264 0.553 0.014
TESS 58908.524097 0.599 0.014
TESS 58908.544930 0.584 0.014
TESS 58908.565764 0.537 0.014
TESS 58908.586597 0.540 0.014
TESS 58908.607430 0.532 0.014
TESS 58908.628263 0.562 0.014
TESS 58908.649096 0.493 0.014
TESS 58908.669929 0.563 0.014
TESS 58908.690763 0.568 0.014
TESS 58908.711596 0.601 0.014
TESS 58908.732429 0.579 0.014
TESS 58908.753262 0.545 0.014
TESS 58908.774095 0.556 0.014
TESS 58908.794929 0.552 0.014
TESS 58908.815762 0.567 0.014
TESS 58908.836595 0.578 0.014
TESS 58908.857428 0.587 0.014
TESS 58908.878261 0.583 0.014
TESS 58908.899095 0.524 0.014
TESS 58908.919928 0.553 0.014
TESS 58908.982427 0.503 0.014
TESS 58909.003261 0.474 0.014
TESS 58909.024094 0.527 0.014
TESS 58909.044927 0.545 0.014
TESS 58909.065760 0.554 0.014
TESS 58909.086593 0.555 0.014
TESS 58909.107426 0.542 0.014
TESS 58909.128260 0.537 0.014
TESS 58909.149093 0.552 0.014
TESS 58909.169926 0.487 0.014
TESS 58909.190759 0.513 0.014
TESS 58909.211592 0.532 0.014
TESS 58909.232425 0.499 0.014
TESS 58909.253259 0.513 0.014
TESS 58909.274092 0.546 0.014
TESS 58909.294925 0.548 0.014
TESS 58909.315758 0.474 0.014
TESS 58909.336591 0.560 0.014
TESS 58909.357425 0.531 0.014
TESS 58909.378258 0.536 0.014
TESS 58909.399091 0.489 0.014
TESS 58909.419924 0.550 0.014
TESS 58909.440757 0.548 0.014
TESS 58909.461590 0.509 0.014
TESS 58909.482424 0.592 0.014
TESS 58909.503257 0.530 0.014
TESS 58909.524090 0.570 0.014
TESS 58909.544923 0.528 0.014
TESS 58909.565756 0.522 0.014
TESS 58909.586589 0.570 0.014
TESS 58909.607423 0.548 0.014
TESS 58909.628256 0.511 0.014
TESS 58909.649089 0.555 0.014
TESS 58909.669922 0.517 0.014
TESS 58909.690755 0.471 0.014
TESS 58909.711588 0.492 0.014
TESS 58909.732422 0.521 0.014
TESS 58909.753255 0.544 0.014
TESS 58909.774088 0.538 0.014
TESS 58909.794921 0.509 0.014
TESS 58909.815754 0.521 0.014
TESS 58909.836587 0.509 0.014
TESS 58909.857421 0.521 0.014
TESS 58909.878254 0.494 0.014
TESS 58909.899087 0.507 0.014
TESS 58909.919920 0.540 0.014
TESS 58909.940753 0.510 0.014
TESS 58909.961586 0.547 0.014
TESS 58909.982420 0.544 0.014
TESS 58910.003253 0.575 0.014
TESS 58910.024086 0.541 0.014
TESS 58910.044919 0.470 0.014
TESS 58910.065752 0.511 0.014
TESS 58910.086585 0.444 0.014
TESS 58910.107419 0.537 0.014
TESS 58910.128252 0.511 0.014
TESS 58910.149085 0.530 0.014
TESS 58910.169918 0.466 0.014
TESS 58910.190751 0.503 0.014
TESS 58910.211584 0.441 0.014
TESS 58910.232417 0.481 0.014
TESS 58910.253251 0.534 0.014
TESS 58910.274084 0.523 0.014
TESS 58910.294917 0.460 0.014
TESS 58910.315750 0.469 0.014
TESS 58910.336583 0.524 0.014
TESS 58910.357416 0.477 0.014
TESS 58910.378250 0.488 0.014
TESS 58910.399083 0.538 0.014
TESS 58910.419916 0.481 0.014
TESS 58910.440749 0.477 0.014
TESS 58910.461582 0.513 0.014
TESS 58910.482415 0.461 0.014
TESS 58910.503248 0.543 0.014
TESS 58910.524082 0.486 0.014
TESS 58910.544915 0.467 0.014
TESS 58910.565748 0.537 0.014
TESS 58910.586581 0.442 0.014
TESS 58910.607414 0.490 0.014
TESS 58910.628247 0.530 0.014
TESS 58910.649080 0.470 0.014
TESS 58910.669914 0.505 0.014
TESS 58910.690747 0.487 0.014
TESS 58910.711580 0.494 0.014
TESS 58910.732413 0.475 0.014
TESS 58910.753246 0.499 0.014
TESS 58910.774079 0.480 0.014
TESS 58910.794912 0.464 0.014
TESS 58910.815746 0.451 0.014
TESS 58910.836579 0.477 0.014
TESS 58910.857412 0.487 0.014
TESS 58910.878245 0.508 0.014
TESS 58910.899078 0.491 0.014
TESS 58910.919911 0.468 0.014
TESS 58910.940744 0.499 0.014
TESS 58910.961577 0.436 0.014
TESS 58910.982411 0.459 0.014
TESS 58911.003244 0.430 0.014
TESS 58911.024077 0.473 0.014
TESS 58911.044910 0.453 0.014
TESS 58911.065743 0.470 0.014
TESS 58911.086576 0.420 0.014
TESS 58911.107409 0.470 0.014
TESS 58911.128242 0.427 0.014
TESS 58911.149076 0.483 0.014
TESS 58911.169909 0.576 0.014
TESS 58911.190742 0.500 0.014
TESS 58911.211575 0.456 0.014
TESS 58911.232408 0.532 0.014
TESS 58911.253241 0.467 0.014
TESS 58911.274074 0.520 0.014
TESS 58911.294907 0.462 0.014
TESS 58911.315741 0.481 0.014
TESS 58911.336574 0.475 0.014
TESS 58911.357407 0.483 0.014
TESS 58911.378240 0.472 0.014
TESS 58911.399073 0.468 0.014
TESS 58911.440739 0.463 0.014
TESS 58911.461572 0.481 0.014
TESS 58911.482405 0.437 0.014
TESS 58911.503239 0.484 0.014
TESS 58911.524072 0.419 0.014
TESS 58911.544905 0.477 0.014
TESS 58911.565738 0.383 0.014
TESS 58911.586571 0.455 0.014
TESS 58911.607404 0.485 0.014
TESS 58911.628237 0.517 0.014
TESS 58911.649070 0.531 0.014
TESS 58911.669903 0.443 0.014
TESS 58911.690736 0.432 0.014
TESS 58911.711569 0.439 0.014
TESS 58911.732403 0.468 0.014
TESS 58911.753236 0.452 0.014
TESS 58911.774069 0.470 0.014
TESS 58911.794902 0.453 0.014
TESS 58911.815735 0.466 0.014
TESS 58911.836568 0.487 0.014
TESS 58911.857401 0.439 0.014
TESS 58911.878234 0.424 0.014
TESS 58911.899067 0.490 0.014
TESS 58911.919900 0.459 0.014
TESS 58911.940733 0.440 0.014
TESS 58911.961566 0.493 0.014
TESS 58911.982400 0.446 0.014
TESS 58913.711543 0.398 0.019
TESS 58913.732376 0.380 0.019
TESS 58913.753209 0.333 0.019
TESS 58913.774043 0.408 0.018
TESS 58913.794876 0.376 0.018
TESS 58913.815709 0.356 0.018
TESS 58913.836542 0.351 0.018
TESS 58913.857375 0.231 0.018
TESS 58913.878208 0.322 0.018
TESS 58913.899041 0.372 0.017
TESS 58913.919874 0.375 0.017
TESS 58913.940707 0.361 0.017
TESS 58913.961540 0.395 0.017
TESS 58913.982373 0.387 0.017
TESS 58914.003206 0.372 0.017
TESS 58914.024039 0.399 0.017
TESS 58914.044872 0.308 0.017
TESS 58914.065706 0.350 0.017
TESS 58914.086539 0.430 0.017
TESS 58914.107372 0.336 0.017
TESS 58914.128205 0.417 0.017
TESS 58914.149038 0.288 0.017
TESS 58914.169871 0.385 0.017
TESS 58914.190704 0.277 0.017
TESS 58914.211537 0.340 0.017
TESS 58914.232370 0.417 0.017
TESS 58914.253203 0.347 0.017
TESS 58914.274036 0.345 0.017
TESS 58914.294869 0.314 0.017
TESS 58914.315702 0.339 0.017
TESS 58914.336535 0.414 0.017
TESS 58914.357369 0.379 0.017
TESS 58914.378202 0.351 0.017
TESS 58914.399035 0.354 0.017
TESS 58914.419868 0.350 0.017
TESS 58914.440701 0.338 0.017
TESS 58914.461534 0.364 0.017
TESS 58914.482367 0.310 0.017
TESS 58914.503200 0.368 0.017
TESS 58914.524033 0.337 0.017
TESS 58914.544866 0.305 0.017
TESS 58914.565699 0.307 0.017
TESS 58914.586532 0.297 0.017
TESS 58914.607365 0.311 0.017
TESS 58914.628198 0.332 0.017
TESS 58914.649032 0.320 0.017
TESS 58914.669865 0.298 0.017
TESS 58914.690698 0.332 0.016
TESS 58914.711531 0.364 0.016
TESS 58914.732364 0.397 0.017
TESS 58914.753197 0.339 0.017
TESS 58914.774030 0.314 0.016
TESS 58914.794863 0.359 0.016
TESS 58914.815696 0.339 0.016
TESS 58914.836529 0.312 0.016
TESS 58914.857362 0.336 0.016
TESS 58914.878195 0.322 0.016
TESS 58914.899028 0.348 0.016
TESS 58914.919861 0.337 0.016
TESS 58914.940694 0.281 0.016
TESS 58914.961528 0.376 0.016
TESS 58914.982361 0.298 0.016
TESS 58915.003194 0.302 0.016
TESS 58915.024027 0.326 0.016
TESS 58915.044860 0.316 0.016
TESS 58915.065693 0.339 0.016
TESS 58915.086526 0.331 0.016
TESS 58915.107359 0.385 0.016
TESS 58915.128192 0.310 0.016
TESS 58915.149025 0.325 0.016
TESS 58915.169858 0.342 0.016
TESS 58915.190691 0.287 0.016
TESS 58915.211524 0.255 0.016
TESS 58915.232357 0.346 0.016
TESS 58915.253190 0.225 0.016
TESS 58915.274024 0.231 0.016
TESS 58915.294857 0.380 0.016
TESS 58915.315690 0.292 0.016
TESS 58915.336523 0.306 0.016
TESS 58915.357356 0.371 0.016
TESS 58915.378189 0.322 0.016
TESS 58915.399022 0.282 0.016
TESS 58915.419855 0.341 0.016
TESS 58915.440688 0.355 0.016
TESS 58915.461521 0.333 0.016
TESS 58915.482354 0.332 0.016
TESS 58915.503187 0.256 0.016
TESS 58915.524020 0.309 0.016
TESS 58915.544853 0.323 0.016
TESS 58915.565686 0.320 0.016
TESS 58915.586519 0.288 0.016
TESS 58915.607353 0.271 0.016
TESS 58915.628186 0.345 0.015
TESS 58915.649019 0.284 0.015
TESS 58915.669852 0.291 0.015
TESS 58915.690685 0.345 0.015
TESS 58915.711518 0.353 0.015
TESS 58915.732351 0.240 0.015
TESS 58915.753184 0.267 0.015
TESS 58915.774017 0.254 0.015
TESS 58915.794850 0.313 0.015
TESS 58915.815683 0.253 0.015
TESS 58915.836516 0.303 0.015
TESS 58915.857349 0.273 0.015
TESS 58915.878182 0.344 0.015
TESS 58915.899015 0.300 0.015
TESS 58915.919848 0.309 0.015
TESS 58915.940681 0.210 0.015
TESS 58915.961515 0.316 0.015
TESS 58915.982348 0.318 0.015
TESS 58916.003181 0.248 0.015
TESS 58916.024014 0.288 0.015
TESS 58916.044847 0.251 0.015
TESS 58916.065680 0.283 0.015
TESS 58916.086513 0.277 0.015
TESS 58916.107346 0.250 0.015
TESS 58916.128179 0.230 0.015
TESS 58916.149012 0.242 0.015
TESS 58916.169845 0.237 0.015
TESS 58916.190678 0.220 0.015
TESS 58916.211511 0.225 0.015
TESS 58916.232344 0.278 0.015
TESS 58916.253177 0.265 0.015
TESS 58916.274010 0.315 0.015
TESS 58916.294843 0.251 0.015
TESS 58916.315676 0.306 0.015
TESS 58916.336510 0.273 0.015
TESS 58916.357343 0.350 0.015
TESS 58916.378176 0.258 0.015
TESS 58916.399009 0.229 0.015
TESS 58916.419842 0.244 0.015
TESS 58916.440675 0.241 0.015
TESS 58916.461508 0.288 0.015
TESS 58916.482341 0.269 0.015
TESS 58916.503174 0.314 0.015
TESS 58916.524007 0.275 0.015
TESS 58916.544840 0.274 0.015
TESS 58916.565673 0.218 0.015
TESS 58916.586506 0.247 0.015
TESS 58916.607339 0.273 0.015
TESS 58916.628172 0.248 0.015
TESS 58916.649005 0.341 0.015
TESS 58916.669838 0.265 0.015
TESS 58916.690671 0.288 0.015
TESS 58916.711504 0.265 0.015
TESS 58916.732337 0.279 0.015
TESS 58916.753171 0.255 0.015
TESS 58916.774004 0.258 0.015
TESS 58916.794837 0.280 0.015
TESS 58916.815670 0.263 0.015
TESS 58916.836503 0.255 0.015
TESS 58916.857336 0.260 0.015
TESS 58916.878169 0.277 0.015
TESS 58916.899002 0.258 0.015
TESS 58916.919835 0.223 0.015
TESS 58916.940668 0.295 0.015
TESS 58916.961501 0.320 0.015
TESS 58916.982334 0.298 0.015
TESS 58917.003167 0.321 0.015
TESS 58917.024000 0.325 0.015
TESS 58917.044833 0.311 0.015
TESS 58917.065666 0.301 0.015
TESS 58917.086499 0.294 0.015
TESS 58917.107332 0.290 0.015
TESS 58917.128165 0.316 0.015
TESS 58917.148998 0.279 0.015
TESS 58917.169831 0.267 0.015
TESS 58917.190664 0.306 0.015
TESS 58917.211497 0.215 0.015
TESS 58917.232331 0.306 0.015
TESS 58917.253164 0.302 0.015
TESS 58917.273997 0.277 0.015
TESS 58917.294830 0.284 0.015
TESS 58917.315663 0.216 0.015
TESS 58917.336496 0.356 0.015
TESS 58917.357329 0.294 0.015
TESS 58917.378162 0.300 0.015
TESS 58917.398995 0.275 0.014
TESS 58917.419828 0.291 0.014
TESS 58917.440661 0.309 0.014
TESS 58917.461494 0.301 0.014
TESS 58917.482327 0.252 0.014
TESS 58917.503160 0.245 0.014
TESS 58917.523993 0.224 0.014
TESS 58917.544826 0.262 0.014
TESS 58917.565659 0.224 0.014
TESS 58917.586492 0.345 0.014
TESS 58917.607325 0.276 0.014
TESS 58917.628158 0.259 0.014
TESS 58917.648991 0.246 0.014
TESS 58917.669824 0.239 0.014
TESS 58917.690657 0.278 0.014
TESS 58917.711490 0.263 0.014
TESS 58917.732323 0.266 0.014
TESS 58917.753156 0.306 0.014
TESS 58917.773989 0.240 0.014
TESS 58917.794822 0.286 0.014
TESS 58917.815655 0.314 0.014
TESS 58917.836489 0.295 0.014
TESS 58917.857322 0.225 0.014
TESS 58917.878155 0.278 0.014
TESS 58917.898988 0.281 0.014
TESS 58917.919821 0.219 0.014
TESS 58917.940654 0.283 0.014
TESS 58917.961487 0.295 0.014
TESS 58917.982320 0.250 0.014
TESS 58918.003153 0.254 0.014
TESS 58918.023986 0.312 0.014
TESS 58918.044819 0.315 0.014
TESS 58918.065652 0.328 0.014
TESS 58918.086485 0.299 0.014
TESS 58918.107318 0.284 0.014
TESS 58918.128151 0.224 0.014
TESS 58918.148984 0.231 0.014
TESS 58918.169817 0.277 0.014
TESS 58918.190650 0.283 0.014
TESS 58918.211483 0.243 0.014
TESS 58918.232316 0.331 0.014
TESS 58918.253149 0.266 0.014
TESS 58918.273982 0.346 0.014
TESS 58918.294815 0.285 0.014
TESS 58918.315648 0.281 0.014
TESS 58918.336481 0.231 0.014
TESS 58918.357314 0.303 0.014
TESS 58918.378147 0.264 0.014
TESS 58918.398980 0.221 0.014
TESS 58918.419813 0.238 0.014
TESS 58918.440646 0.264 0.014
TESS 58918.461479 0.326 0.014
TESS 58918.482312 0.259 0.014
TESS 58918.503145 0.283 0.014
TESS 58918.523978 0.262 0.014
TESS 58918.544811 0.225 0.014
TESS 58918.565644 0.250 0.014
TESS 58918.586477 0.270 0.014
TESS 58918.607310 0.333 0.014
TESS 58918.628143 0.246 0.014
TESS 58918.648976 0.271 0.014
TESS 58918.669809 0.295 0.014
TESS 58918.690642 0.329 0.014
TESS 58918.711475 0.284 0.014
TESS 58918.732308 0.289 0.014
TESS 58918.753141 0.310 0.014
TESS 58918.773975 0.306 0.014
TESS 58918.794808 0.300 0.014
TESS 58918.815641 0.283 0.014
TESS 58918.836474 0.245 0.014
TESS 58918.857307 0.237 0.014
TESS 58918.878140 0.273 0.014
TESS 58918.898973 0.262 0.014
TESS 58918.919806 0.257 0.014
TESS 58918.940639 0.217 0.014
TESS 58918.961472 0.303 0.014
TESS 58918.982305 0.275 0.014
TESS 58919.003138 0.253 0.014
TESS 58919.023971 0.297 0.014
TESS 58919.044804 0.288 0.014
TESS 58919.065637 0.315 0.014
TESS 58919.086470 0.277 0.014
TESS 58919.107303 0.233 0.014
TESS 58919.128136 0.253 0.014
TESS 58919.148969 0.224 0.014
TESS 58919.169802 0.226 0.014
TESS 58919.190635 0.233 0.014
TESS 58919.211468 0.187 0.014
TESS 58919.232301 0.247 0.014
TESS 58919.253134 0.229 0.014
TESS 58919.273967 0.229 0.014
TESS 58919.294800 0.260 0.014
TESS 58919.315633 0.223 0.014
TESS 58919.336466 0.272 0.014
TESS 58919.357299 0.235 0.014
TESS 58919.378132 0.249 0.014
TESS 58919.398965 0.272 0.014
TESS 58919.419798 0.272 0.014
TESS 58919.440631 0.285 0.014
TESS 58919.461464 0.268 0.014
TESS 58919.482297 0.299 0.014
TESS 58919.503130 0.274 0.014
TESS 58919.523963 0.173 0.014
TESS 58919.544796 0.221 0.014
TESS 58919.565629 0.274 0.014
TESS 58919.586462 0.227 0.014
TESS 58919.607295 0.280 0.014
TESS 58919.628128 0.230 0.014
TESS 58919.648961 0.232 0.014
TESS 58919.669794 0.228 0.014
TESS 58919.690627 0.272 0.014
TESS 58919.711460 0.240 0.014
TESS 58919.732293 0.237 0.014
TESS 58919.753126 0.227 0.014
TESS 58919.773959 0.269 0.014
TESS 58919.794792 0.265 0.014
TESS 58919.815625 0.285 0.014
TESS 58919.878124 0.245 0.014
TESS 58919.898957 0.219 0.014
TESS 58919.919790 0.255 0.014
TESS 58919.940623 0.266 0.014
TESS 58919.961456 0.226 0.014
TESS 58919.982289 0.214 0.014
TESS 58920.003122 0.170 0.014
TESS 58920.023955 0.226 0.014
TESS 58920.044788 0.214 0.014
TESS 58920.065621 0.209 0.014
TESS 58920.086454 0.212 0.014
TESS 58920.107287 0.259 0.014
TESS 58920.128120 0.237 0.014
TESS 58920.148953 0.261 0.014
TESS 58920.169786 0.239 0.014
TESS 58920.190619 0.233 0.014
TESS 58920.211452 0.197 0.014
TESS 58920.232285 0.204 0.014
TESS 58920.253118 0.193 0.014
TESS 58920.273951 0.178 0.014
TESS 58920.294784 0.195 0.014
TESS 58920.315617 0.255 0.014
TESS 58920.336450 0.261 0.014
TESS 58920.357283 0.220 0.014
TESS 58920.378116 0.245 0.014
TESS 58920.398949 0.218 0.014
TESS 58920.419782 0.188 0.014
TESS 58920.440615 0.215 0.014
TESS 58920.461448 0.208 0.014
TESS 58920.482281 0.191 0.014
TESS 58920.503114 0.222 0.014
TESS 58920.523947 0.227 0.014
TESS 58920.565612 0.169 0.014
TESS 58920.586445 0.203 0.014
TESS 58920.607278 0.151 0.014
TESS 58920.628111 0.167 0.014
TESS 58920.648944 0.230 0.014
TESS 58920.669777 0.242 0.014
TESS 58920.690610 0.243 0.014
TESS 58920.711443 0.197 0.014
TESS 58920.732276 0.236 0.014
TESS 58920.753109 0.215 0.014
TESS 58920.773942 0.167 0.014
TESS 58920.794775 0.223 0.014
TESS 58920.815608 0.215 0.014
TESS 58920.836441 0.260 0.014
TESS 58920.857274 0.181 0.014
TESS 58920.878107 0.255 0.014
TESS 58920.898940 0.284 0.014
TESS 58920.919773 0.206 0.014
TESS 58920.940606 0.207 0.014
TESS 58920.961439 0.178 0.014
TESS 58920.982272 0.237 0.014
TESS 58921.003105 0.220 0.014
TESS 58921.023938 0.202 0.014
TESS 58921.044771 0.195 0.014
TESS 58921.065604 0.201 0.014
TESS 58921.086437 0.171 0.014
TESS 58921.107270 0.199 0.014
TESS 58921.128103 0.207 0.014
TESS 58921.148936 0.188 0.014
TESS 58921.169769 0.194 0.014
TESS 58921.190602 0.248 0.014
TESS 58921.211435 0.227 0.014
TESS 58921.232268 0.254 0.014
TESS 58921.253101 0.182 0.014
TESS 58921.273934 0.220 0.014
TESS 58921.294767 0.243 0.014
TESS 58921.315600 0.214 0.014
TESS 58921.336433 0.160 0.014
TESS 58921.357266 0.207 0.014
TESS 58921.378099 0.234 0.014
TESS 58921.398932 0.209 0.014
TESS 58921.419765 0.233 0.014
TESS 58921.440597 0.202 0.014
TESS 58921.461430 0.206 0.014
TESS 58921.482263 0.192 0.014
TESS 58921.503096 0.226 0.014
TESS 58921.523929 0.219 0.014
TESS 58921.544762 0.190 0.014
TESS 58921.565595 0.227 0.014
TESS 58921.586428 0.129 0.014
TESS 58921.607261 0.177 0.014
TESS 58921.628094 0.218 0.014
TESS 58921.648927 0.181 0.014
TESS 58921.669760 0.201 0.014
TESS 58921.690593 0.178 0.014
TESS 58921.711426 0.186 0.014
TESS 58921.732259 0.140 0.014
TESS 58921.753092 0.186 0.014
TESS 58921.773925 0.132 0.014
TESS 58921.794758 0.153 0.014
TESS 58921.815591 0.186 0.014
TESS 58921.836424 0.192 0.014
TESS 58921.857257 0.158 0.014
TESS 58921.878090 0.187 0.014
TESS 58921.898923 0.164 0.014
TESS 58921.919756 0.186 0.014
TESS 58921.940589 0.133 0.014
TESS 58921.961422 0.178 0.014
TESS 58921.982255 0.162 0.014
TESS 58922.003088 0.183 0.014
TESS 58922.023920 0.201 0.014
TESS 58922.044753 0.195 0.014
TESS 58922.065586 0.130 0.014
TESS 58922.086419 0.232 0.014
TESS 58922.107252 0.166 0.014
TESS 58922.128085 0.176 0.014
TESS 58922.148918 0.189 0.014
TESS 58922.169751 0.189 0.014
TESS 58922.190584 0.155 0.014
TESS 58922.211417 0.177 0.014
TESS 58922.232250 0.224 0.014
TESS 58922.253083 0.153 0.014
TESS 58922.273916 0.149 0.014
TESS 58922.294749 0.184 0.014
TESS 58922.315582 0.188 0.014
TESS 58922.336415 0.198 0.014
TESS 58922.357248 0.208 0.014
TESS 58922.378081 0.211 0.014
TESS 58922.398914 0.210 0.014
TESS 58922.419747 0.201 0.014
TESS 58922.440580 0.217 0.014
TESS 58922.461412 0.202 0.014
TESS 58922.482245 0.212 0.014
TESS 58922.503078 0.155 0.014
TESS 58922.523911 0.195 0.014
TESS 58922.544744 0.178 0.014
TESS 58922.565577 0.174 0.014
TESS 58922.586410 0.174 0.014
TESS 58922.607243 0.180 0.014
TESS 58922.628076 0.175 0.014
TESS 58922.648909 0.156 0.014
TESS 58922.669742 0.226 0.014
TESS 58922.690575 0.180 0.014
TESS 58922.711408 0.214 0.014
TESS 58922.732241 0.180 0.014
TESS 58922.753074 0.221 0.014
TESS 58922.773907 0.208 0.014
TESS 58922.794740 0.155 0.014
TESS 58922.815573 0.167 0.014
TESS 58922.836406 0.149 0.014
TESS 58922.857238 0.204 0.014
TESS 58922.878071 0.191 0.014
TESS 58922.898904 0.230 0.014
TESS 58922.919737 0.199 0.014
TESS 58922.940570 0.239 0.014
TESS 58922.961403 0.139 0.014
TESS 58922.982236 0.170 0.014
TESS 58923.003069 0.144 0.014
TESS 58923.023902 0.185 0.014
TESS 58923.044735 0.100 0.014
TESS 58923.065568 0.150 0.014
TESS 58923.086401 0.174 0.014
TESS 58923.107234 0.247 0.014
TESS 58923.128067 0.185 0.014
TESS 58923.148900 0.175 0.014
TESS 58923.169733 0.212 0.014
TESS 58923.190565 0.159 0.014
TESS 58923.211398 0.152 0.014
TESS 58923.232231 0.184 0.014
TESS 58923.253064 0.179 0.014
TESS 58923.273897 0.167 0.014
TESS 58923.294730 0.112 0.014
TESS 58923.315563 0.172 0.014
TESS 58923.336396 0.218 0.014
TESS 58923.357229 0.175 0.014
TESS 58923.378062 0.176 0.014
TESS 58923.398895 0.136 0.014
TESS 58923.419728 0.121 0.014
TESS 58923.440561 0.217 0.014
TESS 58923.461394 0.148 0.014
TESS 58923.482227 0.102 0.014
TESS 58923.503059 0.167 0.014
TESS 58923.523892 0.153 0.014
TESS 58923.544725 0.133 0.014
TESS 58923.565558 0.169 0.014
TESS 58923.586391 0.145 0.014
TESS 58923.607224 0.157 0.014
TESS 58923.628057 0.126 0.014
TESS 58923.648890 0.134 0.014
TESS 58923.669723 0.151 0.014
TESS 58923.690556 0.165 0.014
TESS 58923.711389 0.158 0.014
TESS 58923.732222 0.173 0.014
TESS 58923.753055 0.150 0.014
TESS 58923.773888 0.118 0.014
TESS 58923.794720 0.128 0.014
TESS 58923.815553 0.156 0.014
TESS 58923.836386 0.177 0.014
TESS 58923.857219 0.196 0.014
TESS 58923.878052 0.137 0.014
TESS 58923.898885 0.197 0.014
TESS 58923.919718 0.173 0.014
TESS 58923.940551 0.167 0.014
TESS 58923.961384 0.205 0.014
TESS 58923.982217 0.150 0.014
TESS 58924.003050 0.106 0.014
TESS 58924.023883 0.148 0.014
TESS 58924.044715 0.128 0.014
TESS 58924.065548 0.138 0.014
TESS 58924.086381 0.145 0.014
TESS 58924.107214 0.203 0.014
TESS 58924.128047 0.124 0.014
TESS 58924.148880 0.099 0.014
TESS 58924.169713 0.118 0.014
TESS 58924.190546 0.117 0.014
TESS 58924.211379 0.129 0.014
TESS 58924.232212 0.133 0.014
TESS 58924.253045 0.114 0.014
TESS 58924.273878 0.180 0.014
TESS 58924.294710 0.118 0.014
TESS 58924.315543 0.122 0.014
TESS 58924.336376 0.126 0.014
TESS 58924.357209 0.138 0.014
TESS 58924.378042 0.142 0.014
TESS 58924.398875 0.133 0.014
TESS 58924.419708 0.156 0.014
TESS 58924.440541 0.103 0.014
TESS 58924.461374 0.175 0.014
TESS 58924.482207 0.122 0.014
TESS 58924.503040 0.105 0.014
TESS 58924.523872 0.126 0.014
TESS 58924.544705 0.131 0.014
TESS 58924.565538 0.113 0.014
TESS 58924.586371 0.144 0.014
TESS 58924.607204 0.204 0.014
TESS 58924.628037 0.150 0.014
TESS 58924.648870 0.110 0.014
TESS 58924.669703 0.164 0.014
TESS 58924.690536 0.092 0.014
TESS 58924.711369 0.182 0.014
TESS 58924.732201 0.116 0.014
TESS 58924.753034 0.127 0.014
TESS 58924.773867 0.142 0.014
TESS 58924.794700 0.169 0.014
TESS 58924.815533 0.134 0.014
TESS 58924.836366 0.131 0.014
TESS 58924.857199 0.153 0.014
TESS 58924.878032 0.170 0.014
TESS 58924.898865 0.116 0.014
TESS 58924.919697 0.128 0.014
TESS 58924.940530 0.177 0.014
TESS 58924.961363 0.147 0.014
TESS 58924.982196 0.171 0.014
TESS 58925.003029 0.161 0.014
TESS 58925.023862 0.141 0.014
TESS 58925.044695 0.132 0.014
TESS 58925.065528 0.135 0.014
TESS 58925.086361 0.120 0.014
TESS 58925.107194 0.136 0.014
TESS 58925.128026 0.140 0.014
TESS 58925.148859 0.115 0.014
TESS 58925.169692 0.115 0.014
TESS 58925.190525 0.176 0.014
TESS 58925.211358 0.156 0.014
TESS 58925.232191 0.162 0.014
TESS 58925.253024 0.123 0.014
TESS 58925.273857 0.169 0.014
TESS 58925.294689 0.132 0.014
TESS 58925.315522 0.159 0.014
TESS 58925.336355 0.077 0.014
TESS 58925.357188 0.142 0.014
TESS 58925.378021 0.109 0.014
TESS 58925.398854 0.114 0.014
TESS 58925.419687 0.091 0.014
TESS 58925.440520 0.160 0.014
TESS 58925.461353 0.158 0.014
TESS 58925.482185 0.152 0.014
TESS 58925.503018 0.132 0.014
TESS 58925.523851 0.116 0.014
TESS 58925.544684 0.110 0.014
TESS 58925.565517 0.137 0.014
TESS 58925.586350 0.086 0.014
TESS 58925.607183 0.112 0.014
TESS 58925.628015 0.128 0.014
TESS 58925.648848 0.057 0.014
TESS 58925.669681 0.152 0.014
TESS 58925.690514 0.137 0.014
TESS 58925.711347 0.156 0.014
TESS 58925.732180 0.125 0.014
TESS 58925.753013 0.042 0.014
TESS 58925.773846 0.066 0.014
TESS 58925.794678 0.152 0.014
TESS 58925.815511 0.095 0.014
TESS 58925.836344 0.091 0.014
TESS 58925.857177 0.071 0.014
TESS 58925.878010 0.103 0.014
TESS 58925.898843 0.183 0.014
TESS 58925.919676 0.104 0.014
TESS 58925.940508 0.075 0.014
TESS 58925.961341 0.134 0.014

